On a pair of three-colored (mod 10) partition identities

We prove a pair of (mod 10) partition identities. The sum sides involve three-colored partitions into distinct parts, while the product sides are the generating functions for distinct partitions times the Rogers-Ramanujan products. Our proofs make heavy use of Maple to verify that functional equations are satisfied.

==> anc/MC6_proof_A.txt <==
rel[1]:=(a,b,c)->S[a,b,c]-S[a+2,b,c]-x^2*q^(a+1)*S[a+3,b+1,c+1]-x^2*q^(a+2)*S[a+4,b+2,c+2]:
rel[2]:=(a,b,c)->S[a,b,c]-S[a,b+2,c]-x*q^(b+1)*S[a+1,b+3,c+1]-x*q^(b+2)*S[a+2,b+4,c+2]:
rel[3]:=(a,b,c)->S[a,b,c]-S[a,b,c+2]-x*q^(c+1)*S[a+1,b+1,c+3]-x*q^(c+2)*S[a+2,b+2,c+4]:
rel[4]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+3,c+3]-x*q^(b+1)*S[a+1,b+1,c+3]-x*q^(c+1)*S[a+1,b+1,c+1]:
rel[5]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+3,c+3]-x*q^(b+1)*S[a+1,b+1,c+1]-x*q^(c+1)*S[a+1,b+3,c+1]:
rel[6]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+1,c+3]-x*q^(b+1)*S[a+3,b+1,c+3]-x*q^(c+1)*S[a+1,b+1,c+1]:
rel[7]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+1,c+1]-x*q^(b+1)*S[a+3,b+1,c+3]-x*q^(c+1)*S[a+3,b+1,c+1]:
rel[8]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+3,c+1]-x*q^(b+1)*S[a+1,b+1,c+1]-x*q^(c+1)*S[a+3,b+3,c+1]:
rel[9]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+1,c+1]-x*q^(b+1)*S[a+3,b+1,c+1]-x*q^(c+1)*S[a+3,b+3,c+1]:
Fi:={
u[1, [3, -1, 2]] = -(q^19*x^6 + q^18*x^7 - q^18*x^6 - q^17*x^7 + q^17*x^6 + 2*q^17*x^5 - 3*q^16*x^5 + 4*q^15*x^5 + q^14*x^6 + q^15*x^4 - 4*q^14*x^5 - q^13*x^6 - 2*q^14*x^4 + 2*q^13*x^5 + 4*q^13*x^4 - 8*q^12*x^4 + 3*q^11*x^4 + 2*q^11*x^3 - 5*q^10*x^4 - 7*q^10*x^3 + q^9*x^4 + q^9*x^3 + q^9*x^2 - 9*q^8*x^3 - 2*q^8*x^2 - 2*q^6*x^3 - 8*q^6*x^2 - q^5*x^2 + q^5*x - 4*q^4*x^2 - 3*q^4*x - q^3*x - 3*q^2*x - 1)/(q^9*x^3*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[1, [3, 0, 1]] = -(q^20*x^7 + q^20*x^6 - q^19*x^7 - q^19*x^6 + q^18*x^7 + 3*q^18*x^6 - q^17*x^7 + q^16*x^8 + 3*q^18*x^5 - 2*q^17*x^6 + 3*q^16*x^7 - q^17*x^5 + 3*q^16*x^6 - q^15*x^7 + 3*q^16*x^5 - 2*q^15*x^6 + 4*q^14*x^7 + 3*q^16*x^4 - q^15*x^5 + 9*q^14*x^6 - q^13*x^7 + 2*q^15*x^4 + 4*q^14*x^5 - q^13*x^6 + q^12*x^7 + 2*q^14*x^4 + 6*q^12*x^6 + q^14*x^3 + q^13*x^4 + 11*q^12*x^5 + 3*q^13*x^3 + 3*q^12*x^4 + 5*q^11*x^5 - q^10*x^6 + 2*q^12*x^3 + 4*q^11*x^4 + 3*q^10*x^5 + q^9*x^6 + 3*q^11*x^3 + 7*q^10*x^4 + 4*q^9*x^5 + q^11*x^2 + q^10*x^3 + 12*q^9*x^4 - 5*q^8*x^5 + q^10*x^2 + 6*q^9*x^3 + q^7*x^5 + 3*q^9*x^2 + 3*q^8*x^3 + 5*q^7*x^4 + 11*q^7*x^3 - 4*q^6*x^4 + 4*q^7*x^2 + q^6*x^3 - q^5*x^4 + q^7*x + 2*q^6*x^2 + 3*q^5*x^3 + 6*q^5*x^2 - 2*q^4*x^3 + q^5*x + q^4*x^2 - q^3*x^3 + q^4*x + 2*q^3*x^2 + 3*q^3*x - 2*q^2*x^2 + q*x + q - x)/(q^4*x^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [3, 0, 3]] = (q^13*x^6 + q^13*x^5 - q^12*x^6 - q^12*x^5 + 2*q^11*x^5 + 3*q^11*x^4 - q^10*x^5 - q^10*x^4 - q^9*x^5 + q^9*x^4 + 3*q^9*x^3 + q^8*x^4 + 2*q^8*x^3 - 2*q^7*x^4 + q^7*x^2 + 2*q^6*x^3 + 3*q^6*x^2 - q^5*x^3 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(q^3*x^2*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [3, 1, 2]] = -(q^12*x^4 + q^10*x^4 + q^10*x^3 + q^9*x^3 + 3*q^8*x^3 + q^7*x^2 + q^6*x^3 + 3*q^6*x^2 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(q^3*x^2*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[1, [4, -1, 2]] = -(q^7*x^2 + q^5*x + q^2*x + 1)*(q^11*x^5 + q^11*x^4 - q^10*x^5 - q^10*x^4 + q^9*x^5 + 2*q^9*x^4 + 2*q^9*x^3 + q^7*x^3 + q^6*x^4 + q^7*x^2 + 2*q^6*x^3 + 2*q^6*x^2 - q^5*x^3 + q^5*x^2 + q^4*x^3 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(x^2*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [4, 0, 1]] = (q^3*x + 1)*(q^14*x^5 + q^13*x^6 + q^13*x^4 + q^12*x^5 + 2*q^12*x^4 + q^11*x^5 + q^11*x^3 + 3*q^10*x^4 + q^9*x^5 + 2*q^10*x^3 + 2*q^9*x^3 + q^8*x^4 + 4*q^8*x^3 + q^7*x^4 + q^8*x^2 + 2*q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 + q^5*x^2 + 2*q^4*x^2 + 2*q^4*x + q^3*x + 2*q^2*x + 1)/(x^2*q^4*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)), u[2, [4, -1, 2]] = (q^14*x^6 + q^14*x^5 - 2*q^13*x^6 - 2*q^13*x^5 + q^12*x^6 + 3*q^12*x^5 + 3*q^12*x^4 - 3*q^11*x^5 - 4*q^11*x^4 + 2*q^10*x^4 + q^9*x^5 + 3*q^10*x^3 - q^9*x^3 - 3*q^8*x^4 - 2*q^8*x^3 + 2*q^7*x^4 + q^8*x^2 + 2*q^7*x^3 + 2*q^7*x^2 - 3*q^6*x^3 - 2*q^6*x^2 + q^5*x^3 + q^5*x^2 + q^5*x - 2*q^4*x^2 + q^3*x - 2*q^2*x + q - 1)/(q*x^2*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[2, [5, -1, 2]] = (q^12*x^4 + q^10*x^4 + q^10*x^3 + q^9*x^3 + 3*q^8*x^3 + q^7*x^2 + q^6*x^3 + 3*q^6*x^2 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(x*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[2, [6, -1, 2]] = -(q^7*x^2 + q^5*x + q^2*x + 1)*(q^11*x^5 + q^11*x^4 - q^10*x^5 - q^10*x^4 + q^9*x^5 + 2*q^9*x^4 + 2*q^9*x^3 + q^7*x^3 + q^6*x^4 + q^7*x^2 + 2*q^6*x^3 + 2*q^6*x^2 - q^5*x^3 + q^5*x^2 + q^4*x^3 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(x^2*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[3, [4, 0, 1]] = -(q^13*x^4 - q^12*x^4 + q^11*x^4 + q^11*x^3 - q^10*x^4 + 2*q^9*x^3 - 3*q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 - q^6*x^3 - 2*q^6*x^2 + q^5*x^2 + q^5*x - 2*q^4*x^2 + q^3*x - 2*q^2*x + q - 1)/((q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)*q^5*x^2),
u[3, [5, 0, 1]] = -(q^13*x^6 + q^13*x^5 - q^12*x^6 - q^12*x^5 + 2*q^11*x^5 + 3*q^11*x^4 - q^10*x^5 - q^10*x^4 - q^9*x^5 + q^9*x^4 + 3*q^9*x^3 + q^8*x^4 + 2*q^8*x^3 - 2*q^7*x^4 + q^7*x^2 + 2*q^6*x^3 + 3*q^6*x^2 - q^5*x^3 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(q^2*x*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[3, [6, 0, 1]] = (q^3*x + 1)*(q^14*x^5 + q^13*x^6 + q^13*x^4 + q^12*x^5 + 2*q^12*x^4 + q^11*x^5 + q^11*x^3 + 3*q^10*x^4 + q^9*x^5 + 2*q^10*x^3 + 2*q^9*x^3 + q^8*x^4 + 4*q^8*x^3 + q^7*x^4 + q^8*x^2 + 2*q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 + q^5*x^2 + 2*q^4*x^2 + 2*q^4*x + q^3*x + 2*q^2*x + 1)/(x^2*q^4*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[4, [4, 0, 1]] = -(q^13*x^5 + q^12*x^6 + q^11*x^5 + 2*q^11*x^4 + q^10*x^5 - q^10*x^4 + 3*q^9*x^4 + q^8*x^5 - q^8*x^4 - q^8*x^3 + q^7*x^4 + 3*q^7*x^3 + q^6*x^4 - q^7*x^2 - 2*q^6*x^3 - q^6*x^2 + q^5*x^3 + q^5*x^2 - q^4*x^3 - 2*q^4*x^2 - q^4*x - 2*q^2*x^2 - 2*q^2*x - x - 1)/(q^3*x^2*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[6, [3, -1, 2]] = (2*q^18*x^6 + q^17*x^7 - q^17*x^6 + 3*q^16*x^6 + 3*q^16*x^5 + 2*q^14*x^6 + 6*q^14*x^5 + q^13*x^6 + 2*q^14*x^4 - q^13*x^5 + q^13*x^4 + 6*q^12*x^5 + 7*q^12*x^4 + q^12*x^3 + 2*q^10*x^5 + 8*q^10*x^4 + 6*q^10*x^3 + q^9*x^3 + 4*q^8*x^4 + 8*q^8*x^3 + 2*q^8*x^2 + q^7*x^3 + q^7*x^2 + 5*q^6*x^3 + 6*q^6*x^2 + q^5*x^2 + 5*q^4*x^2 + 2*q^4*x + q^3*x + 3*q^2*x + 1)/(x^4*q^12*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)*(q*x + 1)),
u[6, [3, 0, 1]] = -(q^17*x^6 + q^17*x^5 - q^16*x^6 - q^16*x^5 + q^15*x^6 + 3*q^15*x^5 + 3*q^15*x^4 - 2*q^14*x^5 - q^12*x^7 - 2*q^14*x^4 + 2*q^13*x^5 - 2*q^12*x^6 + q^11*x^7 + 4*q^13*x^4 - q^12*x^5 + 3*q^11*x^6 + 3*q^13*x^3 - q^12*x^4 + 3*q^11*x^5 - 4*q^10*x^6 - q^12*x^3 + 2*q^11*x^4 - 7*q^10*x^5 + 4*q^9*x^6 + 4*q^11*x^3 - 3*q^10*x^4 + 8*q^9*x^5 + q^11*x^2 + 7*q^9*x^4 - 6*q^8*x^5 + 3*q^9*x^3 - 11*q^8*x^4 + 5*q^7*x^5 + 3*q^9*x^2 - 3*q^8*x^3 + 8*q^7*x^4 + 6*q^7*x^3 - 6*q^6*x^4 + 3*q^7*x^2 - 8*q^6*x^3 + 2*q^5*x^4 + q^7*x + 4*q^5*x^3 + 3*q^5*x^2 - 6*q^4*x^3 + q^5*x - 3*q^4*x^2 + q^4*x + 2*q^3*x^2 + 2*q^3*x - 5*q^2*x^2 - q^2*x + q*x + q - 2*x)/(x^3*q^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [3, 1, 2]] = -(q^12*x^4 + q^10*x^4 + q^10*x^3 + q^9*x^3 + 3*q^8*x^3 + q^7*x^2 + q^6*x^3 + 3*q^6*x^2 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(x^3*q^6*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[6, [4, -1, 2]] = -(q^11*x^5 + q^11*x^4 - q^10*x^5 - q^10*x^4 + q^9*x^5 + 2*q^9*x^4 + 2*q^9*x^3 + q^7*x^3 + q^6*x^4 + q^7*x^2 + 2*q^6*x^3 + 2*q^6*x^2 - q^5*x^3 + q^5*x^2 + q^4*x^3 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)*q^2/(x*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [4, 0, 1]] = -(q^14*x^4 - q^13*x^4 + 2*q^12*x^4 + q^12*x^3 - q^11*x^4 + q^11*x^3 + 2*q^10*x^4 + 3*q^10*x^3 - q^9*x^3 + 2*q^9*x^2 + 5*q^8*x^3 + 2*q^8*x^2 + q^7*x^2 + 2*q^6*x^3 + 5*q^6*x^2 + q^6*x + q^5*x^2 + q^5*x + 4*q^4*x^2 + 3*q^4*x + q^3*x + 3*q^2*x + q^2 + 1)/((q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)*q^5*x^2),
u[6, [4, 1, 2]] = -(q^13*x^6 + q^13*x^5 - q^12*x^6 - q^12*x^5 + q^11*x^6 + 3*q^11*x^5 - q^10*x^6 + 3*q^11*x^4 - 2*q^10*x^5 - q^10*x^4 - q^9*x^5 + q^9*x^4 + 3*q^9*x^3 - q^7*x^5 + 2*q^8*x^3 - 4*q^7*x^4 - q^7*x^3 - q^6*x^4 + q^7*x^2 + q^6*x^3 - q^5*x^4 + 3*q^6*x^2 - 4*q^5*x^3 + q^5*x^2 - 2*q^4*x^3 + q^4*x^2 - q^3*x^3 + q^4*x - 2*q^3*x^2 + q^3*x - q^2*x^2 + 2*q^2*x - q*x^2 - q*x + 1)/(q^3*x^2*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [5, -1, 2]] = -(q^19*x^6 + q^18*x^7 - q^18*x^6 - q^17*x^7 + q^18*x^5 + q^17*x^6 + 2*q^17*x^5 - q^16*x^5 + q^16*x^4 + 4*q^15*x^5 + q^14*x^6 + 3*q^15*x^4 - 2*q^14*x^5 - q^13*x^6 + 2*q^14*x^4 + 2*q^13*x^5 + 5*q^13*x^4 + 2*q^13*x^3 - 3*q^12*x^4 + 3*q^12*x^3 + 3*q^11*x^4 + 5*q^11*x^3 - 3*q^10*x^4 - 2*q^10*x^3 + q^9*x^4 + q^10*x^2 + 2*q^9*x^3 + 3*q^9*x^2 - 5*q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^3 - 5*q^6*x^2 + q^6*x - q^5*x^2 + q^5*x - 4*q^4*x^2 - 2*q^4*x - q^3*x - 3*q^2*x - 1)/(q^9*x^3*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[6, [5, 0, 1]] = -(q^15*x^7 + 2*q^15*x^6 - q^14*x^7 + q^15*x^5 - q^14*x^6 + q^13*x^7 + 4*q^13*x^6 + 6*q^13*x^5 - 2*q^12*x^6 + 3*q^13*x^4 - 2*q^12*x^5 + q^11*x^6 + q^12*x^4 + 5*q^11*x^5 + q^10*x^6 + 8*q^11*x^4 + 3*q^11*x^3 + 2*q^10*x^4 - 2*q^9*x^5 + 4*q^10*x^3 + q^9*x^4 + 2*q^8*x^5 + 6*q^9*x^3 + 3*q^8*x^4 + q^9*x^2 + 7*q^8*x^3 - 4*q^7*x^4 + 4*q^8*x^2 + q^6*x^4 + 4*q^7*x^2 + 3*q^6*x^3 + 6*q^6*x^2 - 3*q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 3*q^4*x^2 + 3*q^4*x - 2*q^3*x^2 + q^3*x + 3*q^2*x + q^2 - q*x + 1)/(x^2*q^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [5, 2, 1]] = -(q^20*x^7 + q^20*x^6 - q^19*x^7 - q^19*x^6 + q^18*x^7 + 3*q^18*x^6 - q^17*x^7 + 3*q^18*x^5 - 2*q^17*x^6 + q^16*x^7 - q^17*x^5 + 2*q^16*x^6 - q^15*x^7 + 3*q^16*x^5 - 2*q^15*x^6 + q^14*x^7 + 3*q^16*x^4 - q^15*x^5 + 3*q^14*x^6 - q^13*x^7 + 2*q^15*x^4 + q^14*x^5 - 2*q^13*x^6 + q^12*x^7 + 2*q^14*x^4 - q^13*x^5 + 2*q^12*x^6 + q^14*x^3 + q^13*x^4 + 3*q^12*x^5 - q^11*x^6 + 3*q^13*x^3 + 2*q^12*x^3 + q^9*x^6 + 3*q^11*x^3 + q^10*x^4 + q^9*x^5 + q^11*x^2 + 4*q^9*x^4 - 3*q^8*x^5 + q^10*x^2 + 2*q^9*x^3 - 3*q^8*x^4 + q^7*x^5 + 3*q^9*x^2 - q^8*x^3 + q^7*x^4 + 5*q^7*x^3 - 3*q^6*x^4 + 3*q^7*x^2 - 2*q^6*x^3 - q^5*x^4 + q^7*x - q^5*x^3 + 3*q^5*x^2 - 2*q^4*x^3 + q^5*x - q^3*x^3 + q^4*x - q^3*x^2 + 2*q^3*x - 2*q^2*x^2 + q - x)/(q^4*x^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[7, [3, -1, 2]] = (q^23*x^8 + q^22*x^9 - q^22*x^8 - q^21*x^9 + q^21*x^8 + 2*q^21*x^7 - q^20*x^8 + q^21*x^6 - 3*q^20*x^7 + 4*q^19*x^7 + q^18*x^8 + 2*q^19*x^6 - 4*q^18*x^7 - q^17*x^8 + q^19*x^5 - 2*q^18*x^6 + q^17*x^7 + q^18*x^5 + 5*q^17*x^6 - q^16*x^7 + 3*q^17*x^5 - 10*q^16*x^6 - 2*q^16*x^5 + 3*q^15*x^6 + q^16*x^4 + 2*q^15*x^5 - 7*q^14*x^6 + 3*q^15*x^4 - 13*q^14*x^5 - 2*q^14*x^4 - q^13*x^4 - 14*q^12*x^5 + q^13*x^3 - 12*q^12*x^4 - 5*q^11*x^4 - 4*q^10*x^5 - 18*q^10*x^4 - 10*q^10*x^3 - 3*q^9*x^4 - 6*q^9*x^3 - 8*q^8*x^4 + q^9*x^2 - 16*q^8*x^3 - 3*q^8*x^2 - 6*q^7*x^3 - 4*q^7*x^2 - 8*q^6*x^3 - 10*q^6*x^2 - 4*q^5*x^2 - 6*q^4*x^2 - 3*q^4*x - 2*q^3*x - 3*q^2*x - 1)/(x^4*q^12*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)*(q*x + 1)),
u[7, [3, 1, 2]] = (q^12*x^4 + q^10*x^4 + q^10*x^3 + q^9*x^3 + 3*q^8*x^3 + q^7*x^2 + q^6*x^3 + 3*q^6*x^2 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)*(q^3*x + 1)/(x^3*q^6*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[7, [4, -1, 2]] = (q^5*x + 1)*(q^11*x^5 + q^11*x^4 - q^10*x^5 - q^10*x^4 + q^9*x^5 + 2*q^9*x^4 + 2*q^9*x^3 + q^7*x^3 + q^6*x^4 + q^7*x^2 + 2*q^6*x^3 + 2*q^6*x^2 - q^5*x^3 + q^5*x^2 + q^4*x^3 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)*q^2/(x*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[7, [4, 0, 1]] = -(q^14*x^5 + q^13*x^6 + q^13*x^4 + q^12*x^5 + 2*q^12*x^4 + q^11*x^5 + q^11*x^3 + 3*q^10*x^4 + q^9*x^5 + 2*q^10*x^3 + 2*q^9*x^3 + q^8*x^4 + 4*q^8*x^3 + q^7*x^4 + q^8*x^2 + 2*q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 + q^5*x^2 + 2*q^4*x^2 + 2*q^4*x + q^3*x + 2*q^2*x + 1)/(q*x*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[7, [4, 1, 2]] = (q^15*x^7 + q^15*x^6 - q^13*x^7 + 2*q^13*x^6 + 4*q^13*x^5 - 2*q^12*x^6 - 2*q^12*x^5 + 3*q^11*x^5 - 2*q^10*x^6 + 6*q^11*x^4 - 3*q^10*x^5 - 4*q^9*x^5 - q^8*x^5 + 4*q^9*x^3 - q^8*x^4 - q^7*x^5 + 5*q^8*x^3 - 7*q^7*x^4 - q^7*x^3 - 2*q^6*x^4 + q^7*x^2 + q^6*x^3 - q^5*x^4 + 4*q^6*x^2 - 5*q^5*x^3 + 2*q^5*x^2 - 3*q^4*x^3 + 2*q^4*x^2 - q^3*x^3 + q^4*x - 2*q^3*x^2 + q^3*x - q^2*x^2 + 3*q^2*x - q*x^2 - q*x + 1)/(q^3*x^2*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[7, [5, 1, 2]] = -(q^18*x^6 + q^17*x^7 + q^16*x^6 + 2*q^16*x^5 + q^15*x^6 - q^15*x^5 + 3*q^14*x^5 + q^13*x^6 + 2*q^14*x^4 - q^13*x^4 + q^12*x^5 + 6*q^12*x^4 + q^11*x^5 + q^12*x^3 - q^11*x^4 + q^11*x^3 + 4*q^10*x^4 + 7*q^10*x^3 + q^9*x^2 + 7*q^8*x^3 + 4*q^8*x^2 + 2*q^7*x^2 + 2*q^6*x^3 + 7*q^6*x^2 + q^6*x + q^5*x^2 + q^5*x + 4*q^4*x^2 + 4*q^4*x + q^3*x + 3*q^2*x + q^2 + 1)/(q^5*x^2*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[7, [5, 2, 1]] = (q^20*x^7 + q^20*x^6 - q^19*x^7 - q^19*x^6 + q^18*x^7 + 3*q^18*x^6 - q^17*x^7 + 3*q^18*x^5 - 2*q^17*x^6 + q^16*x^7 - q^17*x^5 + 2*q^16*x^6 - q^15*x^7 + 3*q^16*x^5 - 2*q^15*x^6 + q^14*x^7 + 3*q^16*x^4 - q^15*x^5 + 3*q^14*x^6 - q^13*x^7 + 2*q^15*x^4 + q^14*x^5 - 2*q^13*x^6 + q^12*x^7 + 2*q^14*x^4 - q^13*x^5 + 2*q^12*x^6 + q^14*x^3 + q^13*x^4 + 3*q^12*x^5 - q^11*x^6 + 3*q^13*x^3 + 2*q^12*x^3 + q^9*x^6 + 3*q^11*x^3 + q^10*x^4 + q^9*x^5 + q^11*x^2 + 4*q^9*x^4 - 3*q^8*x^5 + q^10*x^2 + 2*q^9*x^3 - 3*q^8*x^4 + q^7*x^5 + 3*q^9*x^2 - q^8*x^3 + q^7*x^4 + 5*q^7*x^3 - 3*q^6*x^4 + 3*q^7*x^2 - 2*q^6*x^3 - q^5*x^4 + q^7*x - q^5*x^3 + 3*q^5*x^2 - 2*q^4*x^3 + q^5*x - q^3*x^3 + q^4*x - q^3*x^2 + 2*q^3*x - 2*q^2*x^2 + q - x)/(q^4*x^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [3, -1, 2]] = (q^18*x^6 + q^17*x^7 - q^17*x^6 - q^17*x^5 + q^16*x^6 + 2*q^16*x^5 - 4*q^15*x^5 - q^15*x^4 + 2*q^14*x^5 + q^13*x^6 - 4*q^13*x^5 - 5*q^13*x^4 + q^12*x^5 + 3*q^12*x^4 - q^12*x^3 - 8*q^11*x^4 - 3*q^11*x^3 + 3*q^10*x^4 + 2*q^10*x^3 - 3*q^9*x^4 - 6*q^9*x^3 - q^9*x^2 + 4*q^8*x^3 - 4*q^7*x^3 - 2*q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 - 2*q^5*x^2 - q^5*x + 4*q^4*x^2 + 2*q^4*x + 3*q^2*x + 1)/(q^8*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)*x^3*(q*x + 1)),
u[8, [3, 0, 1]] = -(q^17*x^6 + q^15*x^8 + q^17*x^5 - q^16*x^6 + 2*q^15*x^7 - q^16*x^5 + 2*q^15*x^6 + 3*q^15*x^5 + 3*q^13*x^7 + 3*q^15*x^4 - 2*q^14*x^5 + 6*q^13*x^6 - 2*q^12*x^7 - 2*q^14*x^4 + 5*q^13*x^5 - 2*q^12*x^6 + q^11*x^7 + 4*q^13*x^4 + 6*q^11*x^6 + 3*q^13*x^3 - q^12*x^4 + 10*q^11*x^5 - 4*q^10*x^6 - q^12*x^3 + 5*q^11*x^4 - 4*q^10*x^5 + 2*q^9*x^6 + 4*q^11*x^3 + q^10*x^4 + 9*q^9*x^5 + q^11*x^2 + 12*q^9*x^4 - 5*q^8*x^5 + 4*q^9*x^3 - 5*q^8*x^4 + 2*q^7*x^5 + 3*q^9*x^2 + q^8*x^3 + 9*q^7*x^4 + 10*q^7*x^3 - 4*q^6*x^4 + 3*q^7*x^2 - 3*q^6*x^3 + q^7*x + q^6*x^2 + 6*q^5*x^3 + 5*q^5*x^2 - 3*q^4*x^3 + q^5*x - q^3*x^3 + q^4*x + 3*q^3*x^2 + 2*q^3*x - 2*q^2*x^2 + q*x + q - x)/(q^5*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x^4),
u[8, [3, 0, 3]] = (q^13*x^6 + q^13*x^5 - q^12*x^6 - q^12*x^5 + 2*q^11*x^5 + 3*q^11*x^4 - q^10*x^5 - q^10*x^4 - q^9*x^5 + q^9*x^4 + 3*q^9*x^3 + q^8*x^4 + 2*q^8*x^3 - 2*q^7*x^4 + q^7*x^2 + 2*q^6*x^3 + 3*q^6*x^2 - q^5*x^3 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)/(q^4*x^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [4, -1, 2]] = (q^17*x^6 + q^17*x^5 - q^16*x^6 - q^16*x^5 + q^15*x^6 + 2*q^15*x^5 + 2*q^15*x^4 + q^13*x^6 + q^13*x^5 + q^13*x^4 + q^12*x^5 + q^13*x^3 + 2*q^12*x^4 + 2*q^11*x^5 + 2*q^12*x^3 + 2*q^11*x^4 + q^10*x^5 + q^11*x^3 + 2*q^10*x^4 + 2*q^10*x^3 + 2*q^9*x^4 + q^10*x^2 + 3*q^9*x^3 + 2*q^8*x^4 + q^9*x^2 + 4*q^8*x^3 + 2*q^8*x^2 + 2*q^7*x^3 + q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 + q^6*x + 3*q^5*x^2 + 2*q^4*x^2 + q^4*x + 2*q^3*x + 2*q^2*x + 1)/(q*x^2*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [4, 0, 3]] = (q^13*x^4 + q^12*x^5 + q^11*x^3 + q^10*x^4 + q^9*x^3 + q^8*x^4 - q^8*x^3 + q^7*x^2 + q^6*x^3 - q^6*x^2 - q^5*x^2 - q^4*x^2 - q^3*x - 2*q^2*x - 1)/((q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)*q^3*x),
u[8, [5, -1, 2]] = -(q^17*x^5 + q^15*x^5 + q^15*x^4 + 3*q^13*x^4 - 2*q^12*x^4 + q^11*x^4 + q^11*x^3 - 2*q^10*x^4 - 3*q^10*x^3 + q^9*x^3 - q^9*x^2 - 5*q^8*x^3 - 2*q^8*x^2 - q^7*x^2 - 2*q^6*x^3 - 5*q^6*x^2 - q^6*x - q^5*x^2 - q^5*x - 4*q^4*x^2 - 3*q^4*x - q^3*x - 3*q^2*x - q^2 - 1)/((q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)*q^5*x^2),
u[8, [5, -1, 4]] = -(q^19*x^6 + q^18*x^7 - q^18*x^6 - q^17*x^7 + q^18*x^5 + q^17*x^6 + 2*q^17*x^5 - q^16*x^5 + q^16*x^4 + 4*q^15*x^5 + q^14*x^6 + 3*q^15*x^4 - 2*q^14*x^5 - q^13*x^6 + 2*q^14*x^4 + 2*q^13*x^5 + 5*q^13*x^4 + 2*q^13*x^3 - 3*q^12*x^4 + 3*q^12*x^3 + 3*q^11*x^4 + 5*q^11*x^3 - 3*q^10*x^4 - 2*q^10*x^3 + q^9*x^4 + q^10*x^2 + 2*q^9*x^3 + 3*q^9*x^2 - 5*q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^3 - 5*q^6*x^2 + q^6*x - q^5*x^2 + q^5*x - 4*q^4*x^2 - 2*q^4*x - q^3*x - 3*q^2*x - 1)/(q^9*x^3*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[8, [5, 0, 1]] = -(q^20*x^7 + q^20*x^6 - q^19*x^7 - q^19*x^6 + q^18*x^7 + 3*q^18*x^6 - q^17*x^7 + 3*q^18*x^5 - 2*q^17*x^6 + q^16*x^7 - q^17*x^5 + 2*q^16*x^6 - q^15*x^7 + 3*q^16*x^5 - 2*q^15*x^6 + q^14*x^7 + 3*q^16*x^4 - q^15*x^5 + 3*q^14*x^6 - q^13*x^7 + 2*q^15*x^4 + q^14*x^5 - 2*q^13*x^6 + q^12*x^7 + 2*q^14*x^4 - q^13*x^5 + 2*q^12*x^6 + q^14*x^3 + q^13*x^4 + 3*q^12*x^5 - q^11*x^6 + 3*q^13*x^3 + 2*q^12*x^3 + q^9*x^6 + 3*q^11*x^3 + q^10*x^4 + q^9*x^5 + q^11*x^2 + 4*q^9*x^4 - 3*q^8*x^5 + q^10*x^2 + 2*q^9*x^3 - 3*q^8*x^4 + q^7*x^5 + 3*q^9*x^2 - q^8*x^3 + q^7*x^4 + 5*q^7*x^3 - 3*q^6*x^4 + 3*q^7*x^2 - 2*q^6*x^3 - q^5*x^4 + q^7*x - q^5*x^3 + 3*q^5*x^2 - 2*q^4*x^3 + q^5*x - q^3*x^3 + q^4*x - q^3*x^2 + 2*q^3*x - 2*q^2*x^2 + q - x)/(q^4*x^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[9, [3, 0, 1]] = (q^21*x^8 + q^21*x^7 - q^20*x^8 - q^20*x^7 + q^19*x^8 + 4*q^19*x^7 - q^18*x^8 + q^17*x^9 + 4*q^19*x^6 - 3*q^18*x^7 + 3*q^17*x^8 - 2*q^18*x^6 + 4*q^17*x^7 - q^16*x^8 + 7*q^17*x^6 - 2*q^16*x^7 + 5*q^15*x^8 + 7*q^17*x^5 - 4*q^16*x^6 + 11*q^15*x^7 - 3*q^14*x^8 - q^16*x^5 + 8*q^15*x^6 - 4*q^14*x^7 + 2*q^13*x^8 + 9*q^15*x^5 - q^14*x^6 + 11*q^13*x^7 + 7*q^15*x^4 - 2*q^14*x^5 + 19*q^13*x^6 - 7*q^12*x^7 + 10*q^13*x^5 - 6*q^12*x^6 + 3*q^11*x^7 + 10*q^13*x^4 + q^12*x^5 + 15*q^11*x^6 + q^10*x^7 + 4*q^13*x^3 + 2*q^12*x^4 + 23*q^11*x^5 - 8*q^10*x^6 + 9*q^11*x^4 - 5*q^10*x^5 + q^9*x^6 + 8*q^11*x^3 + 4*q^10*x^4 + 15*q^9*x^5 + q^8*x^6 + q^11*x^2 + 3*q^10*x^3 + 21*q^9*x^4 - 8*q^8*x^5 + 7*q^9*x^3 - 3*q^8*x^4 - q^7*x^5 + 4*q^9*x^2 + 5*q^8*x^3 + 13*q^7*x^4 - q^6*x^5 + q^8*x^2 + 15*q^7*x^3 - 8*q^6*x^4 + 4*q^7*x^2 - 3*q^5*x^4 + q^7*x + 3*q^6*x^2 + 9*q^5*x^3 - q^4*x^4 + 8*q^5*x^2 - 6*q^4*x^3 + q^5*x + 2*q^4*x^2 - 3*q^3*x^3 + q^4*x + 4*q^3*x^2 + 3*q^3*x - 3*q^2*x^2 + q^2*x - q*x^2 + q*x + q - x)/(q^5*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x^4),
u[9, [3, 0, 3]] = -(q^13*x^6 + q^13*x^5 - q^12*x^6 - q^12*x^5 + 2*q^11*x^5 + 3*q^11*x^4 - q^10*x^5 - q^10*x^4 - q^9*x^5 + q^9*x^4 + 3*q^9*x^3 + q^8*x^4 + 2*q^8*x^3 - 2*q^7*x^4 + q^7*x^2 + 2*q^6*x^3 + 3*q^6*x^2 - q^5*x^3 + q^5*x^2 + 2*q^4*x^2 + q^4*x + q^3*x + 2*q^2*x + 1)*(q*x + 1)/(q^4*x^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[9, [5, -1, 4]] = (q^19*x^6 + q^18*x^7 - q^18*x^6 - q^17*x^7 + q^18*x^5 + q^17*x^6 + 2*q^17*x^5 - q^16*x^5 + q^16*x^4 + 4*q^15*x^5 + q^14*x^6 + 3*q^15*x^4 - 2*q^14*x^5 - q^13*x^6 + 2*q^14*x^4 + 2*q^13*x^5 + 5*q^13*x^4 + 2*q^13*x^3 - 3*q^12*x^4 + 3*q^12*x^3 + 3*q^11*x^4 + 5*q^11*x^3 - 3*q^10*x^4 - 2*q^10*x^3 + q^9*x^4 + q^10*x^2 + 2*q^9*x^3 + 3*q^9*x^2 - 5*q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^3 - 5*q^6*x^2 + q^6*x - q^5*x^2 + q^5*x - 4*q^4*x^2 - 2*q^4*x - q^3*x - 3*q^2*x - 1)/(q^9*x^3*(q^10*x^3 + q^9*x^4 + q^9*x^2 + q^8*x^3 + q^8*x^2 + q^7*x^3 + q^7*x^2 + q^7*x + 2*q^6*x^2 + q^5*x^3 + q^6*x + q^5*x^2 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + q^3*x + q^3 + q^2*x + q^2 + q*x + q + 1)),
u[9, [5, 0, 3]] = (q^21*x^7 + q^21*x^6 - q^20*x^7 - q^20*x^6 + q^19*x^7 + 3*q^19*x^6 + 3*q^19*x^5 - q^18*x^6 - q^18*x^5 + q^17*x^6 + 3*q^17*x^5 + q^16*x^6 + q^15*x^7 + 3*q^17*x^4 + 2*q^16*x^5 + 2*q^15*x^6 - q^14*x^7 + 2*q^16*x^4 - q^14*x^6 + q^13*x^7 + 2*q^15*x^4 + 2*q^14*x^5 + 4*q^13*x^6 + q^15*x^3 + 4*q^14*x^4 + 6*q^13*x^5 - 2*q^12*x^6 + 3*q^14*x^3 + 2*q^13*x^4 - 2*q^12*x^5 + q^11*x^6 + 2*q^13*x^3 + 2*q^12*x^4 + 5*q^11*x^5 + q^10*x^6 + 4*q^12*x^3 + 8*q^11*x^4 + q^12*x^2 + 3*q^11*x^3 + 2*q^10*x^4 - 2*q^9*x^5 + q^11*x^2 + 4*q^10*x^3 + q^9*x^4 + 2*q^8*x^5 + 3*q^10*x^2 + 6*q^9*x^3 + 3*q^8*x^4 + q^9*x^2 + 7*q^8*x^3 - 4*q^7*x^4 + 4*q^8*x^2 + q^6*x^4 + q^8*x + 4*q^7*x^2 + 3*q^6*x^3 + 6*q^6*x^2 - 3*q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 3*q^4*x^2 + 3*q^4*x - 2*q^3*x^2 + q^3*x + 3*q^2*x + q^2 - q*x + 1)/(x^2*q^3*(q^9*x^4 + q^9*x^3 + q^8*x^3 + q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^6*x + 2*q^5*x^2 + 2*q^5*x + q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1))
}:
col:=0:
for fin in Fi do
col:=col+rel[op(op(fin)[1])[1]](op(op(op(fin)[1])[2]))*op(fin)[2]: od: 
simplify(-col);


==> anc/MC6_proof_B.txt <==
Rel[1]:=(a,b,c)->T[a,b,c]-T[a+2,b,c]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(a+2)*T[a+4,b+2,c+2]:
Rel[2]:=(a,b,c)->T[a,b,c]-T[a,b+2,c]-x*q^(b+1)*T[a+1,b+3,c+1]-x*q^(b+2)*T[a+2,b+4,c+2]:
Rel[3]:=(a,b,c)->T[a,b,c]-T[a,b,c+2]-x*q^(c+1)*T[a+1,b+1,c+3]-x*q^(c+2)*T[a+2,b+2,c+4]:
Rel[4]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+3]-x*q^(b+1)*T[a+1,b+1,c+3]-x*q^(c+1)*T[a+1,b+1,c+1]:
Rel[5]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+3]-x*q^(b+1)*T[a+1,b+1,c+1]-x*q^(c+1)*T[a+1,b+3,c+1]:
Rel[6]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+3]-x*q^(b+1)*T[a+3,b+1,c+3]-x*q^(c+1)*T[a+1,b+1,c+1]:
Rel[7]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(b+1)*T[a+3,b+1,c+3]-x*q^(c+1)*T[a+3,b+1,c+1]:
Rel[8]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+1]-x*q^(b+1)*T[a+1,b+1,c+1]-x*q^(c+1)*T[a+3,b+3,c+1]:
Rel[9]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(b+1)*T[a+3,b+1,c+1]-x*q^(c+1)*T[a+3,b+3,c+1]:
Fi:={
u[1, [1, 0, 3]] = -(2*q^14*x^5 + q^14*x^4 + 2*q^13*x^5 + 3*q^13*x^4 - 2*q^12*x^5 + q^13*x^3 + 7*q^12*x^4 - 2*q^11*x^5 + 3*q^12*x^3 + 4*q^11*x^3 - 10*q^10*x^4 + q^11*x^2 + 2*q^10*x^3 - 5*q^9*x^4 + q^10*x^2 - 9*q^9*x^3 + 2*q^8*x^4 - q^9*x^2 - 11*q^8*x^3 + 2*q^7*x^4 - q^8*x^2 + 3*q^7*x^3 - 5*q^7*x^2 + 6*q^6*x^3 + q^5*x^3 + 2*q^6*x + 6*q^5*x^2 - q^5*x - q^3*x^2 + q^3*x - 2*q^2*x + q^2 - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[1, [1, 2, 3]] = (2*q^18*x^6 + q^18*x^5 + 3*q^17*x^5 + q^17*x^4 + 3*q^16*x^5 + 3*q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + 2*q^15*x^4 - 5*q^14*x^5 + q^15*x^3 - q^14*x^4 - 7*q^13*x^5 + q^14*x^3 - 4*q^13*x^4 - 8*q^12*x^5 - q^13*x^3 - 5*q^12*x^4 - 4*q^11*x^5 - 5*q^11*x^4 + q^11*x^3 - 7*q^10*x^4 + 4*q^10*x^3 - q^9*x^4 + 2*q^10*x^2 + 2*q^8*x^4 - 2*q^9*x^2 - 4*q^8*x^3 + 4*q^8*x^2 - 2*q^7*x^2 + 2*q^6*x^3 - q^6*x^2 + q^6*x + 3*q^5*x^2 - q^4*x + q^3*x - q^2*x + q - 1)/(x*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*q^4),
u[1, [2, 0, 1]] = (4*q^19*x^5 + 6*q^18*x^5 + 6*q^18*x^4 + q^17*x^5 + 13*q^17*x^4 - 3*q^16*x^5 + 2*q^17*x^3 + 8*q^16*x^4 - 7*q^15*x^5 + 6*q^16*x^3 - 3*q^15*x^4 + q^14*x^5 + 7*q^15*x^3 - 13*q^14*x^4 + 8*q^13*x^5 + 3*q^14*x^3 - 5*q^13*x^4 + 5*q^12*x^5 - 3*q^13*x^3 + 15*q^12*x^4 + 3*q^11*x^5 + q^13*x^2 - 2*q^12*x^3 + 19*q^11*x^4 + q^12*x^2 + q^11*x^3 + 9*q^10*x^4 + 2*q^11*x^2 + 7*q^10*x^3 - 3*q^9*x^4 + 4*q^10*x^2 + 14*q^9*x^3 - 4*q^8*x^4 - 4*q^9*x^2 + 7*q^8*x^3 - 3*q^8*x^2 - 5*q^7*x^3 + q^8*x + 9*q^7*x^2 - 5*q^6*x^3 + 3*q^6*x^2 - q^6*x - 4*q^5*x^2 + q^5*x - q^4*x^2 - 2*q^4*x + q^4 - q^3*x + 2*q^2*x - 2*q^2 + 1)/(q^4*x*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [2, 0, 3]] = (4*q^17*x^5 + 2*q^16*x^5 + 6*q^16*x^4 + 3*q^15*x^5 + 7*q^15*x^4 - 2*q^14*x^5 + 2*q^15*x^3 + 7*q^14*x^4 - 8*q^13*x^5 + 4*q^14*x^3 + q^13*x^4 - 5*q^12*x^5 + 5*q^13*x^3 - 11*q^12*x^4 - 3*q^11*x^5 + 4*q^12*x^3 - 13*q^11*x^4 - 7*q^10*x^4 + q^11*x^2 - 5*q^10*x^3 + 3*q^9*x^4 - 8*q^9*x^3 + 4*q^8*x^4 + q^9*x^2 - 4*q^8*x^3 + 3*q^8*x^2 + 5*q^7*x^3 - 4*q^7*x^2 + 5*q^6*x^3 - 2*q^6*x^2 + q^6*x + 4*q^5*x^2 - q^5*x + q^4*x^2 + q^4*x + q^3*x - 2*q^2*x + q^2 - 1)/(q^4*x*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [2, 1, 0]] = -2*q^3*(q^3 + q^2 + q + 1)*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)*x/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1), u[2, [1, 0, 3]] = (2*q^18*x^6 + q^18*x^5 + 3*q^17*x^5 + q^17*x^4 + 3*q^16*x^5 + 3*q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + 2*q^15*x^4 - 5*q^14*x^5 + q^15*x^3 - q^14*x^4 - 7*q^13*x^5 + q^14*x^3 - 4*q^13*x^4 - 8*q^12*x^5 - q^13*x^3 - 5*q^12*x^4 - 4*q^11*x^5 - 5*q^11*x^4 + q^11*x^3 - 7*q^10*x^4 + 4*q^10*x^3 - q^9*x^4 + 2*q^10*x^2 + 2*q^8*x^4 - 2*q^9*x^2 - 4*q^8*x^3 + 4*q^8*x^2 - 2*q^7*x^2 + 2*q^6*x^3 - q^6*x^2 + q^6*x + 3*q^5*x^2 - q^4*x + q^3*x - q^2*x + q - 1)/(q^3*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*x*(q - 1)),
u[2, [4, 0, 1]] = (4*q^17*x^5 + 6*q^16*x^5 + 6*q^16*x^4 + 5*q^15*x^5 + 13*q^15*x^4 + 3*q^14*x^5 + 2*q^15*x^3 + 14*q^14*x^4 + 6*q^14*x^3 + 10*q^13*x^4 + 9*q^13*x^3 + 5*q^12*x^4 + 9*q^12*x^3 + 3*q^11*x^4 + 8*q^11*x^3 + 3*q^10*x^4 + q^11*x^2 + 9*q^10*x^3 + 4*q^9*x^4 + q^10*x^2 + 3*q^9*x^3 + 2*q^8*x^4 + 3*q^9*x^2 + q^8*x^3 + 5*q^8*x^2 + 6*q^7*x^3 - q^7*x^2 + 3*q^6*x^3 + q^6*x^2 + q^6*x + 5*q^5*x^2 - q^5*x + q^4*x^2 + q^3*x - q^2*x + q^2 - 1)/(x*q^2*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[2, [4, 0, 3]] = -q*(4*q^11*x^4 + 4*q^10*x^4 + 6*q^10*x^3 + q^9*x^4 + 11*q^9*x^3 + 2*q^9*x^2 + 7*q^8*x^3 + 6*q^8*x^2 - q^7*x^3 + 7*q^7*x^2 - 2*q^6*x^3 + 2*q^6*x^2 - q^5*x^2 + q^5*x + 2*q^4*x + q^3*x - q^2 + 1)/(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1),
u[3, [1, 0, 1]] = (q^18*x^5 - q^17*x^5 + 2*q^16*x^6 + q^17*x^4 - q^16*x^5 + q^16*x^4 + 3*q^15*x^5 - 2*q^14*x^6 - 2*q^15*x^4 + q^14*x^5 + q^15*x^3 + q^14*x^4 - 7*q^13*x^5 + q^14*x^3 + 6*q^13*x^4 - 10*q^12*x^5 - q^13*x^3 - q^12*x^4 - 4*q^11*x^5 + 4*q^12*x^3 - 11*q^11*x^4 + 5*q^11*x^3 - 11*q^10*x^4 - q^9*x^4 + q^10*x^2 - 6*q^9*x^3 + 2*q^8*x^4 - 4*q^8*x^3 + q^8*x^2 + 2*q^7*x^3 - 2*q^7*x^2 + 2*q^6*x^3 + q^6*x^2 + q^6*x + 3*q^5*x^2 - q^5*x + q^3*x - q^2*x + q^2 - 1)/(x*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*q^5),
u[3, [1, 2, 1]] = -(2*q^18*x^6 + q^18*x^5 + 3*q^17*x^5 + q^17*x^4 + 3*q^16*x^5 + 3*q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + 2*q^15*x^4 - 5*q^14*x^5 + q^15*x^3 - q^14*x^4 - 7*q^13*x^5 + q^14*x^3 - 4*q^13*x^4 - 8*q^12*x^5 - q^13*x^3 - 5*q^12*x^4 - 4*q^11*x^5 - 5*q^11*x^4 + q^11*x^3 - 7*q^10*x^4 + 4*q^10*x^3 - q^9*x^4 + 2*q^10*x^2 + 2*q^8*x^4 - 2*q^9*x^2 - 4*q^8*x^3 + 4*q^8*x^2 - 2*q^7*x^2 + 2*q^6*x^3 - q^6*x^2 + q^6*x + 3*q^5*x^2 - q^4*x + q^3*x - q^2*x + q - 1)/(q^4*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*x*(q - 1)),
u[3, [2, 0, 1]] = -(q^2*x + 1)*(2*q^11*x^4 + 4*q^10*x^4 + 2*q^10*x^3 + 3*q^9*x^4 + 5*q^9*x^3 + 7*q^8*x^3 + 4*q^7*x^2 - 2*q^6*x^3 + q^6*x^2 - q^5*x^2 - q^5*x + q^4*x - q + 1)/(q^4*x*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[3, [3, 0, 1]] = 2*(q^14*x^5 + q^13*x^5 + 2*q^13*x^4 - q^12*x^5 + 4*q^12*x^4 - q^11*x^5 + q^12*x^3 + 3*q^11*x^3 - 5*q^10*x^4 + 2*q^10*x^3 - 3*q^9*x^4 - 5*q^9*x^3 + q^8*x^4 - 7*q^8*x^3 + q^7*x^4 - 3*q^7*x^2 + 4*q^6*x^3 - 2*q^6*x^2 + 2*q^5*x^3 + q^6*x + 3*q^5*x^2 - q^5*x + 2*q^4*x^2 + 2*q^3*x - q^2*x + q^2 - q*x - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[3, [3, 1, 0]] = (2*q^9*x^3 - 2*q^8*x^3 + 2*q^8*x^2 + 2*q^7*x^2 - 4*q^6*x^2 + 2*q^6*x - 2*q^4*x + 2*q^3*x - 2*q^2*x + q - 1)*(q + 1)/(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1),
u[3, [4, 0, 1]] = -(q + 1)*(4*q^16*x^5 + 2*q^15*x^5 + 6*q^15*x^4 + 5*q^14*x^5 + 7*q^14*x^4 - 6*q^13*x^5 + 2*q^14*x^3 + 11*q^13*x^4 - 2*q^12*x^5 + 4*q^13*x^3 - 3*q^12*x^4 - 3*q^11*x^5 + 7*q^12*x^3 - 9*q^11*x^4 + 4*q^11*x^3 - 6*q^10*x^4 - 2*q^10*x^3 - q^9*x^4 + q^10*x^2 - 4*q^9*x^3 + 4*q^8*x^4 - 4*q^8*x^3 + 3*q^8*x^2 + q^7*x^2 + 5*q^6*x^3 - 5*q^6*x^2 - q^6*x + 3*q^5*x^2 + 2*q^5*x + q^4*x^2 - 2*q^4*x + 3*q^3*x - 2*q^2*x + q - 1)/(x*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*q^4),
u[3, [4, 1, 0]] = -2*q^3*(q^3 + q^2 + q + 1)*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)*x/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[6, [1, 0, 1]] = -(2*q^18*x^6 + q^18*x^5 + 3*q^17*x^5 + q^17*x^4 + 4*q^16*x^5 + 4*q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + 8*q^15*x^4 - 6*q^14*x^5 + 2*q^15*x^3 + 6*q^14*x^4 - 7*q^13*x^5 + 5*q^14*x^3 - 3*q^13*x^4 - 8*q^12*x^5 + 7*q^13*x^3 - 3*q^12*x^4 - 4*q^11*x^5 - 3*q^11*x^4 - q^12*x^2 - 3*q^11*x^3 - 8*q^10*x^4 + 6*q^10*x^3 - q^9*x^4 - 5*q^10*x^2 + q^9*x^3 + 2*q^8*x^4 - 3*q^9*x^2 - 3*q^8*x^3 + q^9*x + 7*q^8*x^2 + 2*q^7*x^3 - 2*q^8*x - q^7*x^2 + 2*q^6*x^3 + 2*q^6*x + 3*q^5*x^2 - 4*q^5*x + q^5 - q^4*x + q^3*x - q^3 - q^2*x + q^2 - 1)/(q^5*x*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)),
u[6, [1, 1, 0]] = (4*q^20*x^6 + 6*q^19*x^6 + 6*q^19*x^5 + q^18*x^6 + 17*q^18*x^5 - 3*q^17*x^6 + 2*q^18*x^4 + 10*q^17*x^5 - 7*q^16*x^6 + 12*q^17*x^4 + 4*q^16*x^5 + q^15*x^6 + 14*q^16*x^4 - 13*q^15*x^5 + 8*q^14*x^6 + 2*q^16*x^3 + 16*q^15*x^4 - 4*q^14*x^5 + 5*q^13*x^6 + 4*q^15*x^3 + 5*q^14*x^4 + 17*q^13*x^5 + 3*q^12*x^6 + 8*q^14*x^3 - q^13*x^4 + 17*q^12*x^5 + 9*q^13*x^3 + 5*q^12*x^4 + 13*q^11*x^5 + 7*q^12*x^3 + 11*q^11*x^4 - 3*q^10*x^5 + q^12*x^2 + 7*q^11*x^3 + 19*q^10*x^4 - 4*q^9*x^5 + 17*q^9*x^4 + 2*q^10*x^2 + q^9*x^3 - 3*q^8*x^4 + 3*q^9*x^2 + 14*q^8*x^3 - 5*q^7*x^4 + 12*q^7*x^3 + 2*q^7*x^2 - 3*q^6*x^3 + q^7*x + 2*q^6*x^2 + 3*q^5*x^3 - 2*q^6*x + q^5*x^2 + 3*q^5*x + q^4*x^2 - 2*q^4*x + 4*q^3*x^2 - q^3*x + q^3 - q^2 + q*x + q - 1)/(2*q^3*x^2*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*(q^2 + 1)),
u[6, [1, 2, 1]] = (2*q^18*x^6 + q^18*x^5 + 3*q^17*x^5 + q^17*x^4 + 3*q^16*x^5 + 3*q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + 2*q^15*x^4 - 5*q^14*x^5 + q^15*x^3 - q^14*x^4 - 7*q^13*x^5 + q^14*x^3 - 4*q^13*x^4 - 8*q^12*x^5 - q^13*x^3 - 5*q^12*x^4 - 4*q^11*x^5 - 5*q^11*x^4 + q^11*x^3 - 7*q^10*x^4 + 4*q^10*x^3 - q^9*x^4 + 2*q^10*x^2 + 2*q^8*x^4 - 2*q^9*x^2 - 4*q^8*x^3 + 4*q^8*x^2 - 2*q^7*x^2 + 2*q^6*x^3 - q^6*x^2 + q^6*x + 3*q^5*x^2 - q^4*x + q^3*x - q^2*x + q - 1)/(q^4*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*x*(q - 1)),
u[6, [2, 0, 1]] = (4*q^18*x^6 + 4*q^18*x^5 + 10*q^17*x^6 + 8*q^17*x^5 + 11*q^16*x^6 + 6*q^17*x^4 + 26*q^16*x^5 + 8*q^15*x^6 + 9*q^16*x^4 + 29*q^15*x^5 - q^14*x^6 + 2*q^16*x^3 + 21*q^15*x^4 + 25*q^14*x^5 - 4*q^13*x^6 + 4*q^15*x^3 + 25*q^14*x^4 + 11*q^13*x^5 - q^12*x^6 + 7*q^14*x^3 + 21*q^13*x^4 - 5*q^12*x^5 + 8*q^13*x^3 + 21*q^12*x^4 + q^11*x^5 + 6*q^12*x^3 + 13*q^11*x^4 + 8*q^10*x^5 + q^12*x^2 + 7*q^11*x^3 + 10*q^10*x^4 + 8*q^9*x^5 + 8*q^10*x^3 + 8*q^9*x^4 + 2*q^8*x^5 + 2*q^10*x^2 + 14*q^9*x^3 + 10*q^8*x^4 + 2*q^9*x^2 + 9*q^8*x^3 + 9*q^7*x^4 - q^8*x^2 + 4*q^7*x^3 + 3*q^6*x^4 + 3*q^7*x^2 + 7*q^6*x^3 + q^7*x + 3*q^6*x^2 + 7*q^5*x^3 - 2*q^6*x + q^5*x^2 + q^4*x^3 + 2*q^5*x + 6*q^4*x^2 - 2*q^4*x + q^3*x - q^2*x^2 + q^3 + 2*q^2*x - q^2 - 2*q*x + q - 1)/(q^4*x^2*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*(q^2 + 1)),
u[6, [2, 1, 0]] = 2*q^3*(q^2 + q + 1)*x*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[6, [2, 1, 2]] = (2*q^22*x^8 + q^22*x^7 + 3*q^21*x^7 + q^21*x^6 + 7*q^20*x^7 + 6*q^20*x^6 - q^19*x^7 - 2*q^18*x^8 + 8*q^19*x^6 - 5*q^18*x^7 + 4*q^19*x^5 + 10*q^18*x^6 - 7*q^17*x^7 + 7*q^18*x^5 - 6*q^17*x^6 - 12*q^16*x^7 + 8*q^17*x^5 - 15*q^16*x^6 - 4*q^15*x^7 + 3*q^17*x^4 + 2*q^16*x^5 - 19*q^15*x^6 + 2*q^16*x^4 - 8*q^15*x^5 - 29*q^14*x^6 + 3*q^15*x^4 - 8*q^14*x^5 - 9*q^13*x^6 + q^15*x^3 - 2*q^14*x^4 - 21*q^13*x^5 + 2*q^12*x^6 - q^13*x^4 - 30*q^12*x^5 + 2*q^13*x^3 + 11*q^12*x^4 - 4*q^11*x^5 - 2*q^12*x^3 - 11*q^11*x^4 + 6*q^10*x^5 - 18*q^10*x^4 + 16*q^10*x^3 + 4*q^9*x^4 + q^10*x^2 - 8*q^9*x^3 + 6*q^8*x^4 - q^9*x^2 - 5*q^8*x^3 + 8*q^8*x^2 + 7*q^7*x^3 - 6*q^7*x^2 + q^6*x^3 + q^6*x + 5*q^5*x^2 - q^5*x - 3*q^4*x^2 + q^4*x + 2*q^3*x - 3*q^2*x + q - 1)/(q^7*x^2*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*(q - 1)),
u[6, [2, 2, 1]] = -(4*q^16*x^5 + 2*q^15*x^5 + 6*q^15*x^4 + 3*q^14*x^5 + 7*q^14*x^4 + 2*q^14*x^3 + 7*q^13*x^4 - 2*q^12*x^5 + 4*q^13*x^3 + 3*q^12*x^4 + 2*q^11*x^5 + 5*q^12*x^3 - 2*q^11*x^4 + 4*q^11*x^3 + q^10*x^4 + 2*q^10*x^3 + 6*q^9*x^4 + q^10*x^2 + q^9*x^3 + 2*q^8*x^4 + 2*q^8*x^3 + q^8*x^2 + 5*q^7*x^3 + 2*q^7*x^2 + q^6*x^3 - q^6*x^2 + 2*q^5*x^3 + 2*q^5*x^2 + q^5*x + 2*q^4*x^2 - 2*q^4*x + q^3*x^2 + q^3*x + q - 1)/((2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x^2*q^4),
u[6, [2, 3, 2]] = -(q^2*x + 1)*(2*q^18*x^6 + q^18*x^5 + 3*q^17*x^5 + q^17*x^4 + 3*q^16*x^5 + 3*q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + 2*q^15*x^4 - 5*q^14*x^5 + q^15*x^3 - q^14*x^4 - 7*q^13*x^5 + q^14*x^3 - 4*q^13*x^4 - 8*q^12*x^5 - q^13*x^3 - 5*q^12*x^4 - 4*q^11*x^5 - 5*q^11*x^4 + q^11*x^3 - 7*q^10*x^4 + 4*q^10*x^3 - q^9*x^4 + 2*q^10*x^2 + 2*q^8*x^4 - 2*q^9*x^2 - 4*q^8*x^3 + 4*q^8*x^2 - 2*q^7*x^2 + 2*q^6*x^3 - q^6*x^2 + q^6*x + 3*q^5*x^2 - q^4*x + q^3*x - q^2*x + q - 1)/(x^2*q^7*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*(q - 1)), u[6, [3, 0, 1]] = -2*(q^13*x^5 + 2*q^12*x^4 - q^11*x^5 + 2*q^11*x^4 - 2*q^10*x^4 + 2*q^10*x^3 - 3*q^9*x^4 - q^10*x^2 - q^9*x^2 - 6*q^8*x^3 + q^7*x^4 + 2*q^8*x^2 - 2*q^7*x^3 - 2*q^7*x^2 + 4*q^6*x^3 - 4*q^6*x^2 + 2*q^5*x^3 + q^6*x + 3*q^5*x^2 - 2*q^5*x + 3*q^4*x^2 + 3*q^3*x - q^2*x + q^2 - q*x - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[6, [3, 1, 0]] = -(q + 1)*(4*q^18*x^5 + 2*q^17*x^5 + 6*q^17*x^4 - q^16*x^5 + 7*q^16*x^4 - 2*q^15*x^5 + 2*q^16*x^3 + q^15*x^4 - 5*q^14*x^5 + 4*q^15*x^3 - 4*q^14*x^4 + 6*q^13*x^5 + 3*q^14*x^3 - 9*q^13*x^4 + 2*q^12*x^5 + 4*q^12*x^4 + 3*q^11*x^5 - 3*q^12*x^3 + 11*q^11*x^4 + q^12*x^2 + q^11*x^3 + 8*q^10*x^4 + q^9*x^4 + 2*q^10*x^2 + 7*q^9*x^3 - 4*q^8*x^4 + 2*q^9*x^2 + 7*q^8*x^3 - 6*q^8*x^2 + 3*q^7*x^2 - 5*q^6*x^3 + q^7*x + 6*q^6*x^2 - q^6*x - 3*q^5*x^2 - q^4*x^2 + q^4*x - 3*q^3*x + q^3 + 2*q^2*x - q^2 - q + 1)/((2*q^9*x^2 + 2*q^8*x^2 + 2*q^8*x + 5*q^7*x^2 + 3*q^7*x + 4*q^6*x^2 + 5*q^6*x + 3*q^5*x^2 + 6*q^5*x + 2*q^4*x^2 + q^5 + 4*q^4*x + q^4 + 3*q^3*x + 2*q^3 + q^2*x + 2*q^2 + q + 1)*x*q^2),
u[6, [3, 1, 2]] = -(4*q^18*x^5 - 2*q^17*x^5 + 6*q^17*x^4 - 3*q^16*x^5 + q^16*x^4 - 9*q^15*x^5 + 2*q^16*x^3 - 6*q^15*x^4 - 7*q^14*x^5 + 2*q^15*x^3 - 17*q^14*x^4 + 3*q^13*x^5 - q^14*x^3 - 19*q^13*x^4 + 2*q^12*x^5 - 7*q^13*x^3 - q^12*x^4 + 3*q^11*x^5 - 11*q^12*x^3 + 8*q^11*x^4 + q^12*x^2 - 7*q^11*x^3 + 10*q^10*x^4 - q^11*x^2 - 2*q^10*x^3 + q^9*x^4 + 4*q^9*x^3 - 4*q^8*x^4 + 9*q^8*x^3 - 8*q^8*x^2 + 2*q^7*x^2 - 5*q^6*x^3 + 2*q^7*x + 6*q^6*x^2 - 2*q^6*x - 3*q^5*x^2 + q^5*x - q^4*x^2 - 3*q^3*x + q^3 + 2*q^2*x - q^2 - q + 1)/(q^3*(2*q^9*x^2 + 2*q^8*x^2 + 2*q^8*x + 5*q^7*x^2 + 3*q^7*x + 4*q^6*x^2 + 5*q^6*x + 3*q^5*x^2 + 6*q^5*x + 2*q^4*x^2 + q^5 + 4*q^4*x + q^4 + 3*q^3*x + 2*q^3 + q^2*x + 2*q^2 + q + 1)*x),
u[6, [3, 3, 0]] = (4*q^18*x^5 + 2*q^17*x^5 + 6*q^17*x^4 - q^16*x^5 + 7*q^16*x^4 - 2*q^15*x^5 + 2*q^16*x^3 + q^15*x^4 - 5*q^14*x^5 + 4*q^15*x^3 - 4*q^14*x^4 + 6*q^13*x^5 + 3*q^14*x^3 - 11*q^13*x^4 + 2*q^12*x^5 + 6*q^12*x^4 + 3*q^11*x^5 - 5*q^12*x^3 + 9*q^11*x^4 + q^12*x^2 - q^11*x^3 + 10*q^10*x^4 + 2*q^10*x^3 + q^9*x^4 + 5*q^9*x^3 - 4*q^8*x^4 + 2*q^9*x^2 + 11*q^8*x^3 - 6*q^8*x^2 + q^7*x^2 - 5*q^6*x^3 + q^7*x + 10*q^6*x^2 - q^6*x - 5*q^5*x^2 - q^5*x + q^4*x^2 + 2*q^4*x - 4*q^3*x + q^3 + 3*q^2*x - q^2 - q + 1)*(q + 1)/((2*q^9*x^2 + 2*q^8*x^2 + 2*q^8*x + 5*q^7*x^2 + 3*q^7*x + 4*q^6*x^2 + 5*q^6*x + 3*q^5*x^2 + 6*q^5*x + 2*q^4*x^2 + q^5 + 4*q^4*x + q^4 + 3*q^3*x + 2*q^3 + q^2*x + 2*q^2 + q + 1)*x*q^2),
u[7, [1, 0, 1]] = (2*q^15*x^6 + q^15*x^4 + 5*q^14*x^5 - 2*q^13*x^6 + 5*q^13*x^5 + q^14*x^3 + 3*q^13*x^4 - 5*q^12*x^5 + 2*q^13*x^3 + 9*q^12*x^4 - 7*q^11*x^5 - q^11*x^4 + q^12*x^2 + 2*q^11*x^3 - 16*q^10*x^4 + 2*q^9*x^5 + q^11*x^2 + 4*q^10*x^3 - 6*q^9*x^4 - q^10*x^2 - 11*q^9*x^3 + 7*q^8*x^4 - 12*q^8*x^3 + 3*q^7*x^4 + 6*q^7*x^3 - 6*q^7*x^2 + 7*q^6*x^3 + q^7*x + q^5*x^3 + q^6*x + 6*q^5*x^2 - q^5*x + q^4*x - q^3*x^2 + q^3*x - 2*q^2*x + q^2 - q*x - 1)/(x*q^2*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)),
u[7, [2, 1, 2]] = -(q^4 + q^3 + q^2 - 1)*q*x*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[7, [2, 2, 1]] = (4*q^16*x^5 + 2*q^15*x^5 + 6*q^15*x^4 + 3*q^14*x^5 + 7*q^14*x^4 + 2*q^14*x^3 + 7*q^13*x^4 - 2*q^12*x^5 + 4*q^13*x^3 + 3*q^12*x^4 + 2*q^11*x^5 + 5*q^12*x^3 - 2*q^11*x^4 + 4*q^11*x^3 + q^10*x^4 + 2*q^10*x^3 + 6*q^9*x^4 + q^10*x^2 + q^9*x^3 + 2*q^8*x^4 + 2*q^8*x^3 + q^8*x^2 + 5*q^7*x^3 + 2*q^7*x^2 + q^6*x^3 - q^6*x^2 + 2*q^5*x^3 + 2*q^5*x^2 + q^5*x + 2*q^4*x^2 - 2*q^4*x + q^3*x^2 + q^3*x + q - 1)*(q^2*x + 1)/((2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x^2*q^4),
u[7, [2, 3, 2]] = (q^2*x + 1)*(2*q^18*x^6 + q^18*x^5 + 3*q^17*x^5 + q^17*x^4 + 3*q^16*x^5 + 3*q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + 2*q^15*x^4 - 5*q^14*x^5 + q^15*x^3 - q^14*x^4 - 7*q^13*x^5 + q^14*x^3 - 4*q^13*x^4 - 8*q^12*x^5 - q^13*x^3 - 5*q^12*x^4 - 4*q^11*x^5 - 5*q^11*x^4 + q^11*x^3 - 7*q^10*x^4 + 4*q^10*x^3 - q^9*x^4 + 2*q^10*x^2 + 2*q^8*x^4 - 2*q^9*x^2 - 4*q^8*x^3 + 4*q^8*x^2 - 2*q^7*x^2 + 2*q^6*x^3 - q^6*x^2 + q^6*x + 3*q^5*x^2 - q^4*x + q^3*x - q^2*x + q - 1)*(q^3*x + 1)/(x^2*q^7*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*(q - 1)),
u[7, [3, 2, 1]] = 2*q^3*x*(q^3 + q^2*x + q^2 + q*x + q + 1)*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[7, [3, 3, 0]] = -(4*q^18*x^5 + 2*q^17*x^5 + 6*q^17*x^4 - q^16*x^5 + 7*q^16*x^4 - 2*q^15*x^5 + 2*q^16*x^3 + q^15*x^4 - 5*q^14*x^5 + 4*q^15*x^3 - 4*q^14*x^4 + 6*q^13*x^5 + 3*q^14*x^3 - 11*q^13*x^4 + 2*q^12*x^5 + 6*q^12*x^4 + 3*q^11*x^5 - 5*q^12*x^3 + 9*q^11*x^4 + q^12*x^2 - q^11*x^3 + 10*q^10*x^4 + 2*q^10*x^3 + q^9*x^4 + 5*q^9*x^3 - 4*q^8*x^4 + 2*q^9*x^2 + 11*q^8*x^3 - 6*q^8*x^2 + q^7*x^2 - 5*q^6*x^3 + q^7*x + 10*q^6*x^2 - q^6*x - 5*q^5*x^2 - q^5*x + q^4*x^2 + 2*q^4*x - 4*q^3*x + q^3 + 3*q^2*x - q^2 - q + 1)*(q + 1)/((2*q^9*x^2 + 2*q^8*x^2 + 2*q^8*x + 5*q^7*x^2 + 3*q^7*x + 4*q^6*x^2 + 5*q^6*x + 3*q^5*x^2 + 6*q^5*x + 2*q^4*x^2 + q^5 + 4*q^4*x + q^4 + 3*q^3*x + 2*q^3 + q^2*x + 2*q^2 + q + 1)*x*q^2),
u[8, [1, 0, 1]] = -q*(q^3 + q^2*x + q^2 + q*x + q + 1)*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[8, [1, 0, 3]] = -(q^18*x^5 + 2*q^17*x^6 - q^17*x^5 + 2*q^16*x^6 + q^17*x^4 + 3*q^16*x^5 - 2*q^15*x^6 + q^16*x^4 + 7*q^15*x^5 - 2*q^14*x^6 - 3*q^14*x^5 + q^15*x^3 + 6*q^14*x^4 - 13*q^13*x^5 + q^14*x^3 + 6*q^13*x^4 - 10*q^12*x^5 - 10*q^12*x^4 - 2*q^11*x^5 + 4*q^12*x^3 - 13*q^11*x^4 + 2*q^11*x^3 - 7*q^10*x^4 - q^11*x^2 - q^9*x^4 - q^9*x^3 + 2*q^8*x^4 + q^9*x^2 - 5*q^8*x^3 + 3*q^8*x^2 - q^7*x^2 + 2*q^6*x^3 - q^7*x + 2*q^5*x^2 + q^5*x + q^3*x - q^2*x + q - 1)/((q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*q^3*x*(q - 1)),
u[8, [1, 1, 0]] = -(4*q^20*x^6 + 6*q^19*x^6 + 6*q^19*x^5 + q^18*x^6 + 9*q^18*x^5 - 3*q^17*x^6 + 2*q^18*x^4 + 6*q^17*x^5 - 7*q^16*x^6 - 10*q^16*x^5 + q^15*x^6 - 17*q^15*x^5 + 8*q^14*x^6 - 2*q^16*x^3 - 10*q^15*x^4 - 6*q^14*x^5 + 5*q^13*x^6 - 4*q^15*x^3 - 15*q^14*x^4 + 13*q^13*x^5 + 3*q^12*x^6 - 6*q^14*x^3 - 11*q^13*x^4 + 21*q^12*x^5 - 7*q^13*x^3 - 3*q^12*x^4 + 9*q^11*x^5 - 7*q^12*x^3 + 3*q^11*x^4 - 3*q^10*x^5 - q^12*x^2 - 3*q^11*x^3 + 13*q^10*x^4 - 4*q^9*x^5 - 8*q^10*x^3 + 5*q^9*x^4 - 2*q^10*x^2 - 11*q^9*x^3 - 7*q^8*x^4 - q^9*x^2 + 8*q^8*x^3 - 5*q^7*x^4 - 2*q^7*x^3 - 6*q^7*x^2 - 5*q^6*x^3 - q^7*x - q^5*x^3 + 2*q^6*x - 5*q^5*x^2 - q^5*x - 3*q^4*x^2 + 2*q^4*x + 2*q^3*x^2 - 3*q^3*x - q^3 + q^2 + q*x - q + 1)/(2*q^4*x^2*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*(q^2 + 1)),
u[8, [2, 0, 1]] = -(4*q^19*x^6 + 10*q^18*x^6 + 10*q^18*x^5 + 11*q^17*x^6 + 21*q^17*x^5 + 8*q^16*x^6 + 8*q^17*x^4 + 34*q^16*x^5 - q^15*x^6 + 15*q^16*x^4 + 26*q^15*x^5 - 4*q^14*x^6 + 2*q^16*x^3 + 28*q^15*x^4 + 10*q^14*x^5 - q^13*x^6 + 4*q^15*x^3 + 28*q^14*x^4 - q^13*x^5 + 7*q^14*x^3 + 18*q^13*x^4 - 3*q^12*x^5 + 9*q^13*x^3 + 17*q^12*x^4 + 10*q^11*x^5 + 7*q^12*x^3 + 5*q^11*x^4 + 8*q^10*x^5 + q^12*x^2 + 9*q^11*x^3 + 7*q^10*x^4 + 2*q^9*x^5 + 12*q^10*x^3 + 14*q^9*x^4 + 2*q^10*x^2 + 7*q^9*x^3 + 11*q^8*x^4 + 2*q^9*x^2 + 4*q^8*x^3 + 5*q^7*x^4 + 11*q^7*x^3 + 4*q^7*x^2 + 8*q^6*x^3 + q^7*x + q^6*x^2 + 4*q^5*x^3 - 2*q^6*x + 4*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 - q^4*x + 2*q^3*x + q^3 - q^2*x - q^2 - q*x + q - 1)/(q^4*x^2*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*(q^2 + 1)),
u[8, [2, 0, 3]] = (4*q^16*x^5 + 2*q^15*x^5 + 2*q^14*x^6 + 6*q^15*x^4 + 3*q^14*x^5 + 4*q^13*x^6 + 7*q^14*x^4 + 2*q^13*x^5 + 3*q^12*x^6 + 2*q^14*x^3 + 7*q^13*x^4 + 5*q^12*x^5 + 4*q^13*x^3 + 3*q^12*x^4 + 13*q^11*x^5 + 5*q^12*x^3 - 2*q^11*x^4 + 3*q^10*x^5 + 4*q^11*x^3 + 10*q^10*x^4 - 2*q^9*x^5 + 12*q^9*x^4 + q^10*x^2 + q^9*x^3 + 3*q^8*x^4 + 5*q^8*x^3 + q^8*x^2 + 5*q^7*x^3 + 2*q^7*x^2 + 3*q^6*x^3 - q^6*x^2 + 3*q^5*x^3 + q^5*x^2 + q^5*x + 2*q^4*x^2 - 2*q^4*x + 2*q^3*x^2 + q^3*x + q - 1)/(q^4*x^2*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [2, 1, 0]] = -2*q^4*x*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[8, [2, 1, 2]] = -(2*q^23*x^8 + q^23*x^7 + 3*q^22*x^7 + q^22*x^6 + 5*q^21*x^7 + 4*q^21*x^6 + q^20*x^7 - 2*q^19*x^8 + 6*q^20*x^6 - 5*q^19*x^7 + 2*q^20*x^5 + 5*q^19*x^6 - 7*q^18*x^7 + 5*q^19*x^5 - 10*q^17*x^7 + 5*q^18*x^5 - 11*q^17*x^6 - 6*q^16*x^7 + q^18*x^4 + 4*q^17*x^5 - 17*q^16*x^6 + 3*q^17*x^4 - q^16*x^5 - 22*q^15*x^6 + 3*q^16*x^4 - 6*q^15*x^5 - 15*q^14*x^6 + 3*q^15*x^4 - 15*q^14*x^5 - 2*q^13*x^6 + q^15*x^3 - 2*q^14*x^4 - 23*q^13*x^5 + q^14*x^3 + 5*q^13*x^4 - 16*q^12*x^5 + q^13*x^3 - 3*q^12*x^4 - q^11*x^5 - 10*q^11*x^4 + 2*q^10*x^5 + 4*q^11*x^3 - 8*q^10*x^4 + 6*q^10*x^3 + q^9*x^4 + 2*q^10*x^2 - 4*q^9*x^3 + 4*q^8*x^4 - q^9*x^2 - q^8*x^3 + 5*q^8*x^2 + 2*q^7*x^3 - 3*q^7*x^2 + 2*q^6*x^3 + q^6*x + 2*q^5*x^2 - q^4*x^2 + q^3*x - 2*q^2*x + q - 1)/(q^7*x^2*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*(q - 1)),
u[8, [2, 1, 4]] = -(q^22*x^6 - 2*q^21*x^6 + q^21*x^5 - q^20*x^6 - 2*q^19*x^7 + q^19*x^6 - 2*q^18*x^7 - 4*q^19*x^5 - 9*q^18*x^6 + 2*q^17*x^7 + q^19*x^4 - q^18*x^5 - 5*q^17*x^6 + 2*q^16*x^7 - 4*q^17*x^5 + 4*q^16*x^6 - 4*q^17*x^4 - 9*q^16*x^5 + 11*q^15*x^6 - q^16*x^4 + 3*q^15*x^5 + 14*q^14*x^6 - 2*q^15*x^4 + 10*q^14*x^5 + 4*q^13*x^6 - q^15*x^3 + 2*q^14*x^4 + 18*q^13*x^5 + q^13*x^4 + 18*q^12*x^5 - 3*q^12*x^4 + 3*q^11*x^5 + q^12*x^3 + 9*q^11*x^4 - 2*q^10*x^5 - 4*q^11*x^3 + 13*q^10*x^4 - 7*q^10*x^3 - q^9*x^4 - 2*q^10*x^2 + 6*q^9*x^3 - 4*q^8*x^4 + 3*q^9*x^2 + 2*q^8*x^3 - 7*q^8*x^2 - 3*q^7*x^3 + 4*q^7*x^2 - 2*q^6*x^3 - q^6*x - 3*q^5*x^2 + q^5*x + q^4*x^2 - q^4*x - q^3*x + 2*q^2*x - q + 1)/(q^7*x^2*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*(q - 1)),
u[8, [3, 0, 1]] = -2*(q^2*x + q*x + q + 1)*q^3*x*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[8, [3, 0, 3]] = -(q^14*x^4 + 2*q^13*x^5 - q^13*x^4 + q^13*x^3 + 3*q^12*x^4 - 2*q^11*x^5 + q^12*x^3 + 4*q^11*x^4 - 2*q^11*x^3 - 4*q^10*x^4 + q^11*x^2 + 2*q^10*x^3 - 5*q^9*x^4 - q^10*x^2 + q^9*x^3 - 3*q^9*x^2 - 9*q^8*x^3 + 2*q^7*x^4 + 3*q^8*x^2 - q^7*x^3 - 3*q^7*x^2 + 6*q^6*x^3 - 4*q^6*x^2 + q^5*x^3 + 2*q^6*x + 6*q^5*x^2 - 3*q^5*x + 2*q^4*x^2 - q^3*x^2 + 3*q^3*x - 2*q^2*x + q^2 - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[8, [3, 1, 0]] = (4*q^18*x^5 + 2*q^17*x^5 + 6*q^17*x^4 - q^16*x^5 + 7*q^16*x^4 - 2*q^15*x^5 + 2*q^16*x^3 + q^15*x^4 - 5*q^14*x^5 + 4*q^15*x^3 - 4*q^14*x^4 + 6*q^13*x^5 + 3*q^14*x^3 - 11*q^13*x^4 + 2*q^12*x^5 + 6*q^12*x^4 + 3*q^11*x^5 - 5*q^12*x^3 + 9*q^11*x^4 + q^12*x^2 - q^11*x^3 + 10*q^10*x^4 + 2*q^10*x^3 + q^9*x^4 + 5*q^9*x^3 - 4*q^8*x^4 + 2*q^9*x^2 + 11*q^8*x^3 - 6*q^8*x^2 + q^7*x^2 - 5*q^6*x^3 + q^7*x + 10*q^6*x^2 - q^6*x - 5*q^5*x^2 - q^5*x + q^4*x^2 + 2*q^4*x - 4*q^3*x + q^3 + 3*q^2*x - q^2 - q + 1)*(q + 1)/((2*q^9*x^2 + 2*q^8*x^2 + 2*q^8*x + 5*q^7*x^2 + 3*q^7*x + 4*q^6*x^2 + 5*q^6*x + 3*q^5*x^2 + 6*q^5*x + 2*q^4*x^2 + q^5 + 4*q^4*x + q^4 + 3*q^3*x + 2*q^3 + q^2*x + 2*q^2 + q + 1)*x*q^2),
u[8, [3, 1, 2]] = -(4*q^20*x^5 + 2*q^19*x^5 + 6*q^19*x^4 + 3*q^18*x^5 + 7*q^18*x^4 + 2*q^18*x^3 + 7*q^17*x^4 + 2*q^16*x^5 + 4*q^17*x^3 + 3*q^16*x^4 + 8*q^15*x^5 + 5*q^16*x^3 + 2*q^15*x^4 + 5*q^14*x^5 + 4*q^15*x^3 + 16*q^14*x^4 + 3*q^13*x^5 + 2*q^14*x^3 + 18*q^13*x^4 + q^14*x^2 + 7*q^13*x^3 + 14*q^12*x^4 + 11*q^12*x^3 + 5*q^11*x^4 + q^12*x^2 + 14*q^11*x^3 - q^10*x^4 + 2*q^11*x^2 + 13*q^10*x^3 + 2*q^9*x^4 - 2*q^10*x^2 + 8*q^9*x^3 + 2*q^8*x^4 + 3*q^9*x^2 - 4*q^8*x^3 + q^9*x + 10*q^8*x^2 + 3*q^7*x^3 - q^8*x + q^7*x^2 + 3*q^6*x^3 - q^6*x^2 + 4*q^5*x^2 - q^5*x + q^4*x^2 + q^5 - q^4 + 2*q^3*x - q^2*x + q - 1)/(q^3*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x*(q^2 + 1)),
u[8, [3, 1, 4]] = (2*q^11*x^4 + 4*q^10*x^4 + 2*q^10*x^3 + 3*q^9*x^4 + 5*q^9*x^3 + 7*q^8*x^3 + 4*q^7*x^2 - 2*q^6*x^3 + q^6*x^2 - q^5*x^2 - q^5*x + q^4*x - q + 1)/((2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*q),
u[9, [1, 0, 3]] = (q^19*x^5 + 2*q^18*x^6 + q^18*x^4 + 2*q^17*x^5 + 2*q^17*x^4 + 3*q^16*x^5 + q^16*x^4 - q^15*x^5 - 2*q^14*x^6 + q^16*x^3 + 3*q^15*x^4 - 4*q^14*x^5 + 2*q^15*x^3 + 5*q^14*x^4 - 7*q^13*x^5 + q^14*x^3 + 3*q^13*x^4 - 8*q^12*x^5 + 3*q^13*x^3 + 2*q^12*x^4 - 4*q^11*x^5 + 5*q^12*x^3 - 5*q^11*x^4 - q^12*x^2 + 7*q^11*x^3 - 10*q^10*x^4 - q^11*x^2 + 7*q^10*x^3 - q^9*x^4 - 6*q^9*x^3 + 2*q^8*x^4 - q^9*x^2 - 5*q^8*x^3 + 2*q^8*x^2 + 2*q^7*x^3 - q^8*x - 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + q^6*x^2 + 3*q^5*x^2 - 2*q^5*x + q^3*x - q^2*x + q^2 - 1)/(x*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*q^5),
u[9, [1, 1, 0]] = -(4*q^21*x^6 + 2*q^20*x^6 + 6*q^20*x^5 - 5*q^19*x^6 + 11*q^19*x^5 - 4*q^18*x^6 + 2*q^19*x^4 + q^18*x^5 - 4*q^17*x^6 + 10*q^18*x^4 - 2*q^17*x^5 + 8*q^16*x^6 + 14*q^17*x^4 - 3*q^16*x^5 + 7*q^15*x^6 + 2*q^17*x^3 + 16*q^16*x^4 + 13*q^15*x^5 - 3*q^14*x^6 + 6*q^16*x^3 + 15*q^15*x^4 + 23*q^14*x^5 - 2*q^13*x^6 + 12*q^15*x^3 + 14*q^14*x^4 + 4*q^13*x^5 - 3*q^12*x^6 + 15*q^14*x^3 + 16*q^13*x^4 - 8*q^12*x^5 + 14*q^13*x^3 + 14*q^12*x^4 - 12*q^11*x^5 + q^13*x^2 + 14*q^12*x^3 + 16*q^11*x^4 - q^10*x^5 + q^12*x^2 + 3*q^11*x^3 + 4*q^10*x^4 + 4*q^9*x^5 + 2*q^11*x^2 + 9*q^10*x^3 - 8*q^9*x^4 + 5*q^10*x^2 + 25*q^9*x^3 + 2*q^8*x^4 + q^9*x^2 + 4*q^8*x^3 + 5*q^7*x^4 + 2*q^8*x^2 - q^7*x^3 + q^8*x + 8*q^7*x^2 + 8*q^6*x^3 - q^7*x + q^6*x^2 + q^5*x^3 + q^6*x + 6*q^5*x^2 - q^5*x + 7*q^4*x^2 - 3*q^4*x - 2*q^3*x^2 + q^4 + 3*q^3*x + q^2*x - q*x - 1)/(2*q^4*x^2*(2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*(q^2 + 1)),
u[9, [2, 0, 1]] = -(q + 1)*(4*q^18*x^5 + 2*q^17*x^5 + 6*q^17*x^4 - q^16*x^5 + 7*q^16*x^4 - 2*q^15*x^5 + 2*q^16*x^3 + q^15*x^4 - 5*q^14*x^5 + 4*q^15*x^3 - 4*q^14*x^4 + 6*q^13*x^5 + 3*q^14*x^3 - 9*q^13*x^4 + 2*q^12*x^5 + 4*q^12*x^4 + 3*q^11*x^5 - 3*q^12*x^3 + 11*q^11*x^4 + q^12*x^2 + q^11*x^3 + 8*q^10*x^4 + q^9*x^4 + 2*q^10*x^2 + 7*q^9*x^3 - 4*q^8*x^4 + 2*q^9*x^2 + 7*q^8*x^3 - 6*q^8*x^2 + 3*q^7*x^2 - 5*q^6*x^3 + q^7*x + 6*q^6*x^2 - q^6*x - 3*q^5*x^2 - q^4*x^2 + q^4*x - 3*q^3*x + q^3 + 2*q^2*x - q^2 - q + 1)/((2*q^9*x^2 + 2*q^8*x^2 + 2*q^8*x + 5*q^7*x^2 + 3*q^7*x + 4*q^6*x^2 + 5*q^6*x + 3*q^5*x^2 + 6*q^5*x + 2*q^4*x^2 + q^5 + 4*q^4*x + q^4 + 3*q^3*x + 2*q^3 + q^2*x + 2*q^2 + q + 1)*x*q^2),
u[9, [2, 0, 3]] = -(4*q^17*x^6 + 2*q^16*x^6 + 10*q^16*x^5 + 3*q^15*x^6 + 9*q^15*x^5 + 8*q^15*x^4 + 10*q^14*x^5 - 2*q^13*x^6 + 11*q^14*x^4 + 3*q^13*x^5 + 2*q^12*x^6 + 2*q^14*x^3 + 12*q^13*x^4 - 4*q^12*x^5 + 4*q^13*x^3 + 7*q^12*x^4 + 7*q^11*x^5 + 5*q^12*x^3 - 2*q^11*x^4 + 7*q^10*x^5 + 5*q^11*x^3 + 7*q^10*x^4 + 4*q^9*x^5 + 13*q^9*x^4 + 2*q^8*x^5 + q^10*x^2 + 2*q^9*x^3 + 7*q^8*x^4 + 8*q^8*x^3 + 4*q^7*x^4 + q^8*x^2 + 4*q^7*x^3 + 3*q^6*x^4 + 2*q^7*x^2 + 3*q^6*x^3 + 6*q^5*x^3 - q^5*x^2 + q^4*x^3 + q^5*x + 4*q^4*x^2 - 2*q^4*x + 2*q^3*x^2 + q^3*x - q^2*x^2 + q^2*x - q*x + q - 1)/((2*q^7*x^2 + 2*q^6*x^2 + 2*q^6*x + 3*q^5*x^2 + 3*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x^2*q^4),
u[9, [2, 1, 0]] = 2*(q^2 + 1)*q^4*x*(q^9*x^3 - q^8*x^3 + q^8*x^2 + q^7*x^2 - 2*q^6*x^2 + q^6*x - q^5*x^2 + q^4*x^2 - 2*q^4*x + q^3*x + q - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1),
u[9, [2, 1, 4]] = -(2*q^22*x^8 + q^22*x^7 - q^22*x^6 + 3*q^21*x^7 + 3*q^21*x^6 + 7*q^20*x^7 - q^21*x^5 + 5*q^20*x^6 - q^19*x^7 - 2*q^18*x^8 + 8*q^19*x^6 - 5*q^18*x^7 + 6*q^19*x^5 + 11*q^18*x^6 - 7*q^17*x^7 - q^19*x^4 + 7*q^18*x^5 - 8*q^17*x^6 - 12*q^16*x^7 + 7*q^17*x^5 - 14*q^16*x^6 - 4*q^15*x^7 + 5*q^17*x^4 + 2*q^16*x^5 - 19*q^15*x^6 + 2*q^16*x^4 - 10*q^15*x^5 - 29*q^14*x^6 + q^15*x^4 - 5*q^14*x^5 - 9*q^13*x^6 + q^15*x^3 - 2*q^14*x^4 - 21*q^13*x^5 + 2*q^12*x^6 - 31*q^12*x^5 + 13*q^12*x^4 - 4*q^11*x^5 + 2*q^12*x^3 - 13*q^11*x^4 + 6*q^10*x^5 - q^11*x^3 - 18*q^10*x^4 + 15*q^10*x^3 + 4*q^9*x^4 + 2*q^10*x^2 - 9*q^9*x^3 + 6*q^8*x^4 - 3*q^9*x^2 - 4*q^8*x^3 + 9*q^8*x^2 + 7*q^7*x^3 - 6*q^7*x^2 + q^6*x^3 + q^6*x + 5*q^5*x^2 - q^5*x - 3*q^4*x^2 + q^4*x + 2*q^3*x - 3*q^2*x + q - 1)/(q^7*x^2*(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)*(q - 1)),
u[9, [3, 0, 3]] = 2*(q^13*x^5 + 2*q^12*x^4 - q^11*x^5 + 2*q^11*x^4 - 2*q^10*x^4 + 2*q^10*x^3 - 3*q^9*x^4 - q^10*x^2 - q^9*x^2 - 6*q^8*x^3 + q^7*x^4 + 2*q^8*x^2 - 2*q^7*x^3 - 2*q^7*x^2 + 4*q^6*x^3 - 4*q^6*x^2 + 2*q^5*x^3 + q^6*x + 3*q^5*x^2 - 2*q^5*x + 3*q^4*x^2 + 3*q^3*x - q^2*x + q^2 - q*x - 1)/(q^11*x^3 + 3*q^10*x^3 + q^10*x^2 + 4*q^9*x^3 + 2*q^9*x^2 + 4*q^8*x^3 + 4*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 2*q^6*x^3 - q^7*x + 3*q^6*x^2 - q^6*x + 2*q^5*x^2 - q^5*x - q^4*x - q^3 - q^2 - q - 1)
}:
col:=0:
for fin in Fi do
col:=col+Rel[op(op(fin)[1])[1]](op(op(op(fin)[1])[2]))*op(fin)[2]: od: 
simplify(-col);
coeff(simplify(-col),T[1, 0, 1]);
coeff(simplify(-col),T[2, 1, 2]);
coeff(simplify(-col),T[3, 1, 2]);
coeff(simplify(-col),T[3, 2, 3]);
coeff(simplify(-col),T[4, 2, 3]);
coeff(simplify(-col),T[4, 3, 4]);
coeff(simplify(-col),T[5, 3, 4]);
coeff(simplify(-col),T[6, 4, 5]);


==> anc/MC6_proof_C.txt <==
rel[1]:=(a,b,c)->S[a,b,c]-S[a+2,b,c]-x^2*q^(a+1)*S[a+3,b+1,c+1]-x^2*q^(a+2)*S[a+4,b+2,c+2]:
rel[2]:=(a,b,c)->S[a,b,c]-S[a,b+2,c]-x*q^(b+1)*S[a+1,b+3,c+1]-x*q^(b+2)*S[a+2,b+4,c+2]:
rel[3]:=(a,b,c)->S[a,b,c]-S[a,b,c+2]-x*q^(c+1)*S[a+1,b+1,c+3]-x*q^(c+2)*S[a+2,b+2,c+4]:
rel[4]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+3,c+3]-x*q^(b+1)*S[a+1,b+1,c+3]-x*q^(c+1)*S[a+1,b+1,c+1]:
rel[5]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+3,c+3]-x*q^(b+1)*S[a+1,b+1,c+1]-x*q^(c+1)*S[a+1,b+3,c+1]:
rel[6]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+1,c+3]-x*q^(b+1)*S[a+3,b+1,c+3]-x*q^(c+1)*S[a+1,b+1,c+1]:
rel[7]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+1,c+1]-x*q^(b+1)*S[a+3,b+1,c+3]-x*q^(c+1)*S[a+3,b+1,c+1]:
rel[8]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+3,c+1]-x*q^(b+1)*S[a+1,b+1,c+1]-x*q^(c+1)*S[a+3,b+3,c+1]:
rel[9]:=(a,b,c)->S[a,b,c]-S[a+1,b+1,c+1]-x^2*q^(a+1)*S[a+3,b+1,c+1]-x*q^(b+1)*S[a+3,b+1,c+1]-x*q^(c+1)*S[a+3,b+3,c+1]:
Fi:={
u[1, [2, 0, 1]] = -(q^15*x^6 + q^14*x^7 + q^13*x^8 - q^14*x^6 + 2*q^13*x^7 + 2*q^14*x^5 + 4*q^13*x^6 + q^12*x^7 + 6*q^12*x^6 + 2*q^11*x^7 + q^13*x^4 + 5*q^12*x^5 + 2*q^11*x^6 + 2*q^12*x^4 + 8*q^11*x^5 + 4*q^10*x^6 + 4*q^11*x^4 + 7*q^10*x^5 + q^11*x^3 + 7*q^10*x^4 + 5*q^9*x^5 + 2*q^10*x^3 + 8*q^9*x^4 + q^8*x^5 + 5*q^9*x^3 + 7*q^8*x^4 - q^7*x^5 + 4*q^8*x^3 + 6*q^7*x^4 + 2*q^8*x^2 + 6*q^7*x^3 - q^6*x^4 + q^7*x^2 + 9*q^6*x^3 + 3*q^6*x^2 + 2*q^5*x^3 + 4*q^5*x^2 + 2*q^4*x^3 + q^5*x + 4*q^4*x^2 + 3*q^3*x^2 + 2*q^3*x + q^2*x^2 + q^2*x + 2*q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [2, 1, 0]] = (q^15*x^6 - q^14*x^6 + q^13*x^7 + 2*q^14*x^5 + q^13*x^6 - q^12*x^7 + 2*q^12*x^6 + q^13*x^4 + 2*q^12*x^5 - 2*q^11*x^6 + 2*q^12*x^4 + q^11*x^5 - q^10*x^6 + 3*q^11*x^4 - q^9*x^6 + q^11*x^3 + 2*q^10*x^4 - 2*q^9*x^5 + 2*q^10*x^3 + q^9*x^4 - 3*q^8*x^5 + 4*q^9*x^3 - q^7*x^5 + q^8*x^3 + 2*q^8*x^2 + 2*q^7*x^3 - 3*q^6*x^4 + q^7*x^2 + 5*q^6*x^3 + 2*q^6*x^2 - q^5*x^3 + 3*q^5*x^2 + q^4*x^3 + q^5*x + 3*q^4*x^2 + 2*q^3*x^2 + 2*q^3*x + q^2*x^2 + q^2*x + 2*q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [2, 1, 2]] = -(q^3*x^2 + q^2*x + q*x + 1)*(q^7*x^3 - q^6*x^3 + q^6*x^2 + q^4*x^2 + 2*q^3*x + 1)/(x^2*q^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [2, 2, 1]] = (q^9*x^4 - q^8*x^4 + q^8*x^3 + q^7*x^3 + q^6*x^2 + 2*q^5*x^2 + q^4*x^2 + 2*q^3*x + q^2*x + 1)*(q*x + 1)/(x^2*q^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [3, 0, 1]] = (q^3*x + 1)*(q^3*x^2 + q^2*x + q*x + 1)*(q^7*x^3 + q^5*x^4 + q^6*x^2 + q^5*x^2 + q^4*x^3 + q^4*x^2 + 2*q^3*x + q^2*x + 1)/(q*x^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[1, [3, 1, 0]] = -(q^2*x + 1)*(q^3*x + 1)*(q*x + 1)*(q^7*x^3 + q^5*x^4 + q^6*x^2 + q^5*x^2 + q^4*x^3 + q^4*x^2 + 2*q^3*x + q^2*x + 1)/(x^2*q*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),

u[2, [3, 0, 1]] = -(q^3*x^2 + q^2*x + q*x + 1)*(q^9*x^3 - q^8*x^3 + q^8*x^2 - q^7*x^3 + q^6*x^3 + 2*q^5*x - q^4*x^2 - 2*q^3*x + q^2 - 1)/(x^2*q^3*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[2, [4, 0, 1]] = (q^10*x^4 - q^9*x^4 + q^9*x^3 - q^8*x^4 - 2*q^7*x^3 - q^6*x^4 + q^7*x^2 - 2*q^6*x^3 - q^6*x^2 - 2*q^5*x^3 - 2*q^5*x^2 - q^4*x^3 - 2*q^4*x^2 - 3*q^3*x^2 - q^3*x - 2*q^2*x - q*x - 1)/(x*q*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[2, [5, 0, 1]] = (q^3*x + 1)*(q^3*x^2 + q^2*x + q*x + 1)*(q^7*x^3 + q^5*x^4 + q^6*x^2 + q^5*x^2 + q^4*x^3 + q^4*x^2 + 2*q^3*x + q^2*x + 1)/(q*x^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),

u[3, [3, 1, 0]] = (q*x + 1)*(q^11*x^4 - q^10*x^4 + q^10*x^3 - q^9*x^4 + q^9*x^3 + q^8*x^4 - q^8*x^3 + q^8*x^2 - q^7*x^3 + 2*q^7*x^2 - 2*q^5*x^2 + 2*q^5*x - q^4*x^2 + q^4*x - 2*q^3*x - q^2*x + q^2 - 1)/(x^2*q^3*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[3, [4, 1, 0]] = -(q^10*x^4 - q^9*x^4 + q^9*x^3 - q^8*x^4 - 2*q^7*x^3 - q^6*x^4 + q^7*x^2 - 2*q^6*x^3 - q^6*x^2 - 2*q^5*x^3 - 2*q^5*x^2 - q^4*x^3 - 2*q^4*x^2 - 3*q^3*x^2 - q^3*x - 2*q^2*x - q*x - 1)/(x*q*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[3, [5, 1, 0]] = -(q^2*x + 1)*(q^3*x + 1)*(q*x + 1)*(q^7*x^3 + q^5*x^4 + q^6*x^2 + q^5*x^2 + q^4*x^3 + q^4*x^2 + 2*q^3*x + q^2*x + 1)/(x^2*q*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),

u[6, [2, 0, 1]] = -(q^14*x^7 + q^13*x^8 + q^13*x^7 + q^14*x^5 + 3*q^13*x^6 + q^12*x^7 + 3*q^12*x^6 + q^11*x^7 + q^13*x^4 + 3*q^12*x^5 + q^11*x^6 + 2*q^12*x^4 + 5*q^11*x^5 + 3*q^10*x^6 + 2*q^11*x^4 + 4*q^10*x^5 + q^11*x^3 + 4*q^10*x^4 + 4*q^9*x^5 + 3*q^10*x^3 + 6*q^9*x^4 + q^8*x^5 + 5*q^9*x^3 + 4*q^8*x^4 + 2*q^8*x^3 + 3*q^7*x^4 + 2*q^8*x^2 + 4*q^7*x^3 + 3*q^7*x^2 + 5*q^6*x^3 + 3*q^6*x^2 - q^5*x^3 + 2*q^5*x^2 + q^4*x^3 + q^5*x + 2*q^4*x^2 + q^4*x + 2*q^3*x^2 + 2*q^3*x + q*x + 1)/(x^4*q^7*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [2, 1, 0]] = (q^14*x^5 + q^12*x^6 + q^13*x^4 + 2*q^12*x^4 + q^11*x^4 + q^10*x^5 + q^11*x^3 - 2*q^10*x^4 + 3*q^10*x^3 - q^9*x^4 - q^8*x^5 + 2*q^9*x^3 - 3*q^8*x^4 - 3*q^8*x^3 - 2*q^7*x^4 + 2*q^8*x^2 - 4*q^7*x^3 - q^6*x^4 + 3*q^7*x^2 - 2*q^6*x^3 - q^6*x^2 - 3*q^5*x^3 - 2*q^5*x^2 + q^5*x - q^4*x^2 + q^4*x - q^3*x^2 + q^3*x - q^2*x + q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [2, 2, 1]] = (q^9*x^4 - q^8*x^4 + q^8*x^3 + q^7*x^3 + q^6*x^2 + 2*q^5*x^2 + q^4*x^2 + 2*q^3*x + q^2*x + 1)*(q*x + 1)/(q^4*x^3*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [3, 1, 0]] = (q*x + 1)*(q^12*x^4 + q^10*x^5 + q^11*x^3 + q^10*x^4 + q^9*x^5 + q^10*x^3 + 2*q^9*x^4 + 2*q^9*x^3 + 2*q^8*x^3 + q^7*x^4 + 2*q^8*x^2 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + 2*q^5*x^2 + q^5*x + q^4*x^2 + q^4*x + 2*q^3*x + q^2*x + 1)/(x^2*q^3*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [3, 2, 1]] = (q^3*x^2 + q^2*x + q*x + 1)*(q^7*x^3 - q^6*x^3 + q^6*x^2 - q^5*x^3 - q^5*x^2 + 2*q^3*x - q^2*x^2 - q*x + 1)/(q^2*x^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [4, 0, 1]] = -(q*x + 1)*(q^14*x^5 - q^13*x^5 + q^12*x^6 + q^13*x^4 - q^11*x^6 + q^12*x^4 + 2*q^11*x^5 + q^10*x^6 + q^10*x^5 + q^11*x^3 + 2*q^10*x^3 + 2*q^9*x^4 + q^9*x^3 - q^8*x^3 + 2*q^8*x^2 - q^6*x^4 + q^7*x^2 + 2*q^6*x^3 - q^6*x^2 - q^5*x^3 + q^5*x^2 + q^5*x + q^4*x^2 + q^3*x^2 + q^3*x + q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [4, 1, 0]] = (q^12*x^5 + q^11*x^4 - q^10*x^5 + 2*q^10*x^4 - q^9*x^5 - q^8*x^5 + 2*q^9*x^3 - 2*q^8*x^4 + 3*q^8*x^3 - q^7*x^4 + 2*q^7*x^3 - q^6*x^4 + 2*q^7*x^2 + 2*q^6*x^3 + 3*q^6*x^2 - q^5*x^3 + 5*q^5*x^2 + 3*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^2*x^2 + q^2*x + 2*q*x + q + 1)/(q^3*x^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[6, [4, 3, 0]] = (q^15*x^6 - q^14*x^6 + q^13*x^7 + 2*q^14*x^5 - q^12*x^7 + 2*q^12*x^6 + q^13*x^4 - q^11*x^6 + 2*q^12*x^4 - q^11*x^5 - q^10*x^6 + 2*q^11*x^4 - q^9*x^6 + q^11*x^3 - 2*q^10*x^4 - 3*q^9*x^5 + 2*q^10*x^3 - 3*q^9*x^4 - 3*q^8*x^5 + 2*q^9*x^3 - 4*q^8*x^4 - q^7*x^5 - 2*q^8*x^3 - 2*q^7*x^4 + 2*q^8*x^2 - 4*q^7*x^3 - 3*q^6*x^4 + q^7*x^2 - q^6*x^2 - 2*q^5*x^3 + q^5*x + q^4*x^2 + q^3*x + q^2*x^2 + 2*q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),

u[7, [2, 0, 1]] = (q^17*x^7 + q^16*x^8 + q^15*x^9 - q^16*x^7 + 2*q^15*x^8 + 3*q^16*x^6 + 3*q^15*x^7 + 7*q^14*x^7 + 3*q^13*x^8 + 2*q^15*x^5 + 3*q^14*x^6 + 2*q^13*x^7 + 5*q^14*x^5 + 10*q^13*x^6 + 5*q^12*x^7 + 4*q^13*x^5 + 10*q^12*x^6 + q^11*x^7 + 3*q^13*x^4 + 8*q^12*x^5 + 5*q^11*x^6 + 7*q^12*x^4 + 12*q^11*x^5 + 4*q^10*x^6 + 10*q^11*x^4 + 8*q^10*x^5 - q^9*x^6 + q^11*x^3 + 6*q^10*x^4 + 9*q^9*x^5 + 7*q^10*x^3 + 9*q^9*x^4 - q^8*x^5 + 9*q^9*x^3 + 12*q^8*x^4 + 5*q^8*x^3 + 2*q^7*x^4 + 2*q^8*x^2 + 7*q^7*x^3 + 2*q^6*x^4 + 5*q^7*x^2 + 9*q^6*x^3 + 4*q^6*x^2 + 2*q^5*x^3 + 5*q^5*x^2 + 2*q^4*x^3 + q^5*x + 2*q^4*x^2 + q^4*x + 5*q^3*x^2 + 2*q^3*x + 2*q^2*x + q*x + 1)/(x^4*q^7*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[7, [2, 2, 1]] = -(q^9*x^4 - q^8*x^4 + q^8*x^3 + q^7*x^3 + q^6*x^2 + 2*q^5*x^2 + q^4*x^2 + 2*q^3*x + q^2*x + 1)*(q*x + 1)*(q^2*x + 1)/(q^4*x^3*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[7, [3, 2, 1]] = (q^3*x^2 + q^2*x + q*x + 1)*(q^6*x^4 + q^6*x^3 - q^6*x^2 + q^5*x^3 + q^5*x^2 - q^3*x^2 - 2*q^3*x + q^2*x^2 + q*x - x - 1)/((q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x^2*q^2),
u[7, [4, 2, 1]] = (q*x + 1)*(q^14*x^5 + q^12*x^6 + q^13*x^4 + 2*q^12*x^4 + 2*q^11*x^5 + q^10*x^6 + 2*q^11*x^4 + 2*q^10*x^5 + q^11*x^3 + 2*q^10*x^4 + q^9*x^5 + 3*q^10*x^3 + 2*q^9*x^4 + q^8*x^5 + 5*q^9*x^3 + q^8*x^4 + 3*q^8*x^3 + q^7*x^4 + 2*q^8*x^2 + q^7*x^3 + 4*q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 + 3*q^5*x^2 + q^5*x + q^4*x^2 + 3*q^4*x + q^3*x^2 + 3*q^3*x + q*x + q + 1)/(x^2*q^3*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[7, [4, 3, 0]] = -(q^15*x^6 - q^14*x^6 + q^13*x^7 + 2*q^14*x^5 - q^12*x^7 + 2*q^12*x^6 + q^13*x^4 - q^11*x^6 + 2*q^12*x^4 - q^11*x^5 - q^10*x^6 + 2*q^11*x^4 - q^9*x^6 + q^11*x^3 - 2*q^10*x^4 - 3*q^9*x^5 + 2*q^10*x^3 - 3*q^9*x^4 - 3*q^8*x^5 + 2*q^9*x^3 - 4*q^8*x^4 - q^7*x^5 - 2*q^8*x^3 - 2*q^7*x^4 + 2*q^8*x^2 - 4*q^7*x^3 - 3*q^6*x^4 + q^7*x^2 - q^6*x^2 - 2*q^5*x^3 + q^5*x + q^4*x^2 + q^3*x + q^2*x^2 + 2*q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),

u[8, [2, 0, 1]] = -(q^14*x^5 + q^12*x^6 + q^13*x^4 + 2*q^12*x^4 + q^11*x^5 + q^10*x^6 + q^11*x^4 + 2*q^10*x^5 + q^11*x^3 + q^9*x^5 + 3*q^10*x^3 + q^9*x^4 + 3*q^9*x^3 - q^8*x^4 - q^8*x^3 + 2*q^8*x^2 - 2*q^7*x^3 - q^6*x^4 + 3*q^7*x^2 - 2*q^5*x^3 - q^5*x^2 + q^5*x + q^4*x + q^3*x - q^2*x + q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [2, 1, 0]] = (q^14*x^5 + q^13*x^6 + q^12*x^6 + q^13*x^4 + 2*q^12*x^5 - q^11*x^6 + 2*q^12*x^4 + 2*q^11*x^5 + 2*q^11*x^4 + q^10*x^5 + q^11*x^3 + 2*q^10*x^4 + q^9*x^5 + 3*q^10*x^3 + 3*q^9*x^4 - q^8*x^5 + 4*q^9*x^3 + q^8*x^4 + 2*q^8*x^2 + 2*q^7*x^3 - q^6*x^4 + 3*q^7*x^2 + 3*q^6*x^3 + 2*q^6*x^2 - 2*q^5*x^3 + q^5*x^2 + q^4*x^3 + q^5*x + q^4*x^2 + q^4*x + q^3*x^2 + 2*q^3*x + q*x + 1)/(x^4*q^7*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [2, 1, 2]] = -(q^3*x^2 + q^2*x + q*x + 1)*(q^7*x^3 - q^6*x^3 + q^6*x^2 + q^4*x^2 + 2*q^3*x + 1)/(x^3*q^4*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [3, 0, 1]] = -(q^8*x^3 + q^7*x^4 + q^7*x^3 + q^7*x^2 + q^6*x^2 + q^4*x^2 + q^4*x + 2*q^3*x + 1)*(q^3*x^2 + q^2*x + q*x + 1)/(q^3*x^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [3, 1, 0]] = -(q*x + 1)*q*(q^7*x^3 + q^5*x^4 + q^6*x^2 + q^5*x^2 + q^4*x^3 + q^4*x^2 + 2*q^3*x + q^2*x + 1)/((q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x),
u[8, [3, 1, 2]] = -(q*x + 1)*(q^9*x^4 - q^8*x^4 + q^8*x^3 - q^7*x^4 - q^6*x^3 + q^6*x^2 - q^5*x^3 + q^5*x^2 - q^4*x^3 - q^3*x^2 + 2*q^3*x - q^2*x^2 + q^2*x - q*x + 1)/(x^2*q^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [4, 0, 1]] = -(q*x + 1)*(q^11*x^5 + q^10*x^6 + q^11*x^4 + q^10*x^5 + 2*q^10*x^4 + q^9*x^5 + q^9*x^4 + q^8*x^5 + 3*q^9*x^3 + q^8*x^4 + 3*q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 + 3*q^5*x^2 + q^4*x^2 + 3*q^4*x + q^3*x^2 + 3*q^3*x + q*x + q + 1)/(x^2*q^3*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [4, 0, 3]] = -(q*x + 1)*(q^14*x^5 - q^13*x^5 + q^12*x^6 + q^13*x^4 - q^11*x^6 + q^12*x^4 + 2*q^11*x^5 + q^10*x^6 + q^10*x^5 + q^11*x^3 + 2*q^10*x^3 + 2*q^9*x^4 + q^9*x^3 - q^8*x^3 + 2*q^8*x^2 - q^6*x^4 + q^7*x^2 + 2*q^6*x^3 - q^6*x^2 - q^5*x^3 + q^5*x^2 + q^5*x + q^4*x^2 + q^3*x^2 + q^3*x + q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[8, [4, 1, 0]] = (q^15*x^6 - q^14*x^6 + q^13*x^7 + 2*q^14*x^5 - q^12*x^7 + 2*q^12*x^6 + q^13*x^4 - q^11*x^6 + 2*q^12*x^4 - q^11*x^5 - q^10*x^6 + 2*q^11*x^4 - q^9*x^6 + q^11*x^3 - 2*q^10*x^4 - 3*q^9*x^5 + 2*q^10*x^3 - 3*q^9*x^4 - 3*q^8*x^5 + 2*q^9*x^3 - 4*q^8*x^4 - q^7*x^5 - 2*q^8*x^3 - 2*q^7*x^4 + 2*q^8*x^2 - 4*q^7*x^3 - 3*q^6*x^4 + q^7*x^2 - q^6*x^2 - 2*q^5*x^3 + q^5*x + q^4*x^2 + q^3*x + q^2*x^2 + 2*q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),

u[9, [2, 1, 0]] = -(q^17*x^7 - q^16*x^7 + q^15*x^8 + 3*q^16*x^6 + q^15*x^7 - q^14*x^8 + 3*q^14*x^7 + 2*q^15*x^5 + 2*q^14*x^6 - 2*q^13*x^7 + 5*q^14*x^5 + 2*q^13*x^6 - q^12*x^7 + 4*q^13*x^5 + 2*q^12*x^6 - q^11*x^7 + 3*q^13*x^4 + 2*q^12*x^5 - 3*q^11*x^6 + 7*q^12*x^4 + 2*q^11*x^5 - 4*q^10*x^6 + 8*q^11*x^4 - 2*q^10*x^5 - q^9*x^6 + q^11*x^3 - q^9*x^5 + 7*q^10*x^3 + q^9*x^4 - 5*q^8*x^5 + 8*q^9*x^3 + 4*q^8*x^4 + q^8*x^3 - 4*q^7*x^4 + 2*q^8*x^2 + 3*q^7*x^3 + 5*q^7*x^2 + 5*q^6*x^3 + 3*q^6*x^2 - q^5*x^3 + 4*q^5*x^2 + 2*q^4*x^3 + q^5*x + q^4*x^2 + q^4*x + 4*q^3*x^2 + 2*q^3*x + 2*q^2*x + q*x + 1)/(x^4*q^7*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[9, [2, 1, 2]] = (q^3*x^2 + q^2*x + q*x + 1)*(q^7*x^3 - q^6*x^3 + q^6*x^2 + q^4*x^2 + 2*q^3*x + 1)*(q^2*x + 1)/(x^3*q^4*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[9, [3, 0, 1]] = -q^2*(q^3*x^2 + q^2*x + q*x + 1)*(q^7*x^3 + q^5*x^4 + q^6*x^2 + q^5*x^2 + q^4*x^3 + q^4*x^2 + 2*q^3*x + q^2*x + 1)/(x*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[9, [3, 1, 0]] = (q^3*x + 1)*(q*x + 1)*q*(q^7*x^3 + q^5*x^4 + q^6*x^2 + q^5*x^2 + q^4*x^3 + q^4*x^2 + 2*q^3*x + q^2*x + 1)/((q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x),
u[9, [3, 1, 2]] = -(q*x + 1)*(q^8*x^5 + q^8*x^4 - q^8*x^3 + q^7*x^4 + q^7*x^3 + q^6*x^4 + q^6*x^3 - q^6*x^2 - q^5*x^2 + q^4*x^3 - 2*q^3*x - q^2*x + q*x - x - 1)/((q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)*x^2*q^2), u[9, [4, 0, 3]] = (q*x + 1)*(q^14*x^5 - q^13*x^5 + q^12*x^6 + q^13*x^4 - q^11*x^6 + q^12*x^4 + 2*q^11*x^5 + q^10*x^6 + q^10*x^5 + q^11*x^3 + 2*q^10*x^3 + 2*q^9*x^4 + q^9*x^3 - q^8*x^3 + 2*q^8*x^2 - q^6*x^4 + q^7*x^2 + 2*q^6*x^3 - q^6*x^2 - q^5*x^3 + q^5*x^2 + q^5*x + q^4*x^2 + q^3*x^2 + q^3*x + q*x + 1)/(x^3*q^5*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1)),
u[9, [4, 1, 2]] = -(q^15*x^6 + q^13*x^7 + 2*q^14*x^5 + 2*q^13*x^5 + 2*q^12*x^6 + q^13*x^4 + 2*q^12*x^5 + q^11*x^6 + 3*q^12*x^4 + q^11*x^5 + 5*q^11*x^4 + q^10*x^5 + q^11*x^3 + 4*q^10*x^4 - q^9*x^5 + 3*q^10*x^3 + q^9*x^4 - q^8*x^5 + 6*q^9*x^3 - 2*q^8*x^4 + 5*q^8*x^3 - q^7*x^4 + 2*q^8*x^2 + 2*q^7*x^3 - q^6*x^4 + 4*q^7*x^2 + 2*q^6*x^3 + 4*q^6*x^2 - q^5*x^3 + 5*q^5*x^2 + q^5*x + 3*q^4*x^2 + 3*q^4*x + 3*q^3*x + q^2*x^2 + q^2*x + 2*q*x + q + 1)/(q^3*x^2*(q^8*x^3 + q^7*x^4 + q^7*x^3 + 2*q^7*x^2 + q^6*x^3 + 2*q^6*x^2 + q^5*x^3 + q^6*x + 2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 2*q^4*x + 2*q^3*x + q^3 + q^2*x + q^2 + q + 1))
}:
col:=0:
for fin in Fi do
col:=col+rel[op(op(fin)[1])[1]](op(op(op(fin)[1])[2]))*op(fin)[2]: od: 
simplify(-col);


==> anc/MC6_proof_D.txt <==
Rel[1]:=(a,b,c)->T[a,b,c]-T[a+2,b,c]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(a+2)*T[a+4,b+2,c+2]:
Rel[2]:=(a,b,c)->T[a,b,c]-T[a,b+2,c]-x*q^(b+1)*T[a+1,b+3,c+1]-x*q^(b+2)*T[a+2,b+4,c+2]:
Rel[3]:=(a,b,c)->T[a,b,c]-T[a,b,c+2]-x*q^(c+1)*T[a+1,b+1,c+3]-x*q^(c+2)*T[a+2,b+2,c+4]:
Rel[4]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+3]-x*q^(b+1)*T[a+1,b+1,c+3]-x*q^(c+1)*T[a+1,b+1,c+1]:
Rel[5]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+3]-x*q^(b+1)*T[a+1,b+1,c+1]-x*q^(c+1)*T[a+1,b+3,c+1]:
Rel[6]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+3]-x*q^(b+1)*T[a+3,b+1,c+3]-x*q^(c+1)*T[a+1,b+1,c+1]:
Rel[7]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(b+1)*T[a+3,b+1,c+3]-x*q^(c+1)*T[a+3,b+1,c+1]:
Rel[8]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+1]-x*q^(b+1)*T[a+1,b+1,c+1]-x*q^(c+1)*T[a+3,b+3,c+1]:
Rel[9]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(b+1)*T[a+3,b+1,c+1]-x*q^(c+1)*T[a+3,b+3,c+1]:
Fi:={
u[1, [2, 0, 1]] = q*x/(q^2 + 1),
u[1, [2, 0, 3]] = -q*x,
u[2, [4, 0, 1]] = x*q^3/((q - 1)*(q^2 + 1)),
u[2, [4, 0, 3]] = -x*q^4/((q - 1)*(q^2 + 1)),
u[3, [4, 0, 1]] = -q*x*(q^2 - q + 1)/((q - 1)*(q^2 + 1)),
u[3, [4, 2, 1]] = x*q^3/((q - 1)*(q^2 + 1)),
u[6, [2, 0, 1]] = -(q^5 - q^4 + 2*q^3 - 2*q^2 - q*x + q - 1)/((q - 1)*(q^2 + 1)^2),
u[6, [3, 1, 2]] = (q^4 - q^3 + 2*q^2 - 2*q + 1)*x*q^2/((q - 1)*(q^2 + 1)^2),
u[8, [2, 0, 1]] = -x*q^2/((q - 1)*(q^2 + 1)^2),
u[8, [2, 0, 3]] = -1,
u[8, [3, 1, 2]] = -x*q^2/((q - 1)*(q^2 + 1)^2),
u[9, [2, 0, 1]] = -x*q^3/(q^2 + 1)^2,
u[9, [2, 0, 3]] = q*x + 1,
u[9, [3, 1, 2]] = -x*q^3/(q^2 + 1)^2}:
col:=0:
for fin in Fi do
col:=col+Rel[op(op(fin)[1])[1]](op(op(op(fin)[1])[2]))*op(fin)[2]: od: 
simplify(-col);


==> anc/MC6_proof_E.txt <==
Rel[1]:=(a,b,c)->T[a,b,c]-T[a+2,b,c]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(a+2)*T[a+4,b+2,c+2]:
Rel[2]:=(a,b,c)->T[a,b,c]-T[a,b+2,c]-x*q^(b+1)*T[a+1,b+3,c+1]-x*q^(b+2)*T[a+2,b+4,c+2]:
Rel[3]:=(a,b,c)->T[a,b,c]-T[a,b,c+2]-x*q^(c+1)*T[a+1,b+1,c+3]-x*q^(c+2)*T[a+2,b+2,c+4]:
Rel[4]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+3]-x*q^(b+1)*T[a+1,b+1,c+3]-x*q^(c+1)*T[a+1,b+1,c+1]:
Rel[5]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+3]-x*q^(b+1)*T[a+1,b+1,c+1]-x*q^(c+1)*T[a+1,b+3,c+1]:
Rel[6]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+3]-x*q^(b+1)*T[a+3,b+1,c+3]-x*q^(c+1)*T[a+1,b+1,c+1]:
Rel[7]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(b+1)*T[a+3,b+1,c+3]-x*q^(c+1)*T[a+3,b+1,c+1]:
Rel[8]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+3,c+1]-x*q^(b+1)*T[a+1,b+1,c+1]-x*q^(c+1)*T[a+3,b+3,c+1]:
Rel[9]:=(a,b,c)->T[a,b,c]-T[a+1,b+1,c+1]-x*q^(a+1)*T[a+3,b+1,c+1]-x*q^(b+1)*T[a+3,b+1,c+1]-x*q^(c+1)*T[a+3,b+3,c+1]:
Fi:={
u[1, [0, -2, -1]] = -(q^2 + 1)*(q + 1)*(q^2*x^2 + q^2 - q*x - x)/(q*x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[1, [0, -2, 1]] = (q^2 + 1)*(q + 1)*(q^2*x^2 + q^2 - q*x - x)/(q*x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[1, [0, -1, 0]] = (3*q^6*x^3 + q^5*x^4 + 2*q^6*x^2 + q^5*x^3 - 4*q^5*x^2 - 2*q^4*x^3 - q^3*x^4 - 3*q^4*x^2 - 3*q^3*x^3 + q^4*x - 2*q^3*x^2 + q^3*x + q^2*x^2 + q*x^3 + 3*q^2*x + 3*q*x^2 + 4*q*x + x^2 + 2*q + x)/((2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^2*q),
u[1, [0, 0, 1]] = -(3*q^5*x^3 + q^4*x^4 + 2*q^5*x^2 + 2*q^4*x^3 - q^3*x^4 + q^5*x + q^4*x^2 + q^4*x - q^3*x^2 + 2*q^2*x^3 + q^3*x + 2*q^2*x^2 + 2*q*x^3 + q^2*x + 2*q*x^2 + 2*q*x - x^2 + q - x)/(q*x^2*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[1, [0, 1, 0]] = q*(2*q^3*x + q^2*x^2 + 2*q^2*x + q*x^2 + 2*q*x + q + x)/(x*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)),
u[2, [0, -2, 1]] = -(2*q^5*x^3 + q^5*x^2 + q^4*x^3 - q^3*x^4 + q^5*x + q^3*x^3 + q^4*x - q^3*x^2 + 2*q^2*x^3 + q^3*x + q^2*x^2 + 2*q*x^3 + q^2*x + 2*q*x^2 + 2*q*x - x^2 + q - x)/(x^2*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*(q - 1)),
u[2, [1, -2, 1]] = (q^6*x^3 - 2*q^5*x^3 - q^4*x^4 - 4*q^5*x^2 - 4*q^4*x^3 - q^3*x^4 - 2*q^4*x^2 - 2*q^3*x^3 + 2*q^4*x + 2*q^3*x^2 + q^2*x^3 + 4*q^3*x + 5*q^2*x^2 + q*x^3 + 6*q^2*x + 4*q*x^2 + q^2 + 5*q*x + x^2 + 2*q + x)/(x^2*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*(q - 1)),
u[2, [1, -1, 0]] = -(q^2*x - 1)*(q^3*x + q^2*x^2 + q^3 + q^2*x + q^2 - q*x + 1)/(x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[2, [2, -1, 0]] = q*(q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 - q^4 - 4*q^3 - 2*q^2*x - 4*q^2 - q*x - 2*q - 1)/(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1),
u[3, [0, -2, -1]] = -(q^5*x^3 - q^3*x^4 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + 2*q^2*x^3 + q^3*x + 3*q^2*x^2 + 2*q*x^3 + 2*q^2*x + 3*q*x^2 + q^2 + 2*q*x - x^2 + q - x)/(x^2*q^2*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[3, [0, 0, -1]] = (2*q^5*x^3 + q^5*x^2 + q^4*x^3 - q^3*x^4 + q^5*x + q^3*x^3 + q^4*x - q^3*x^2 + 2*q^2*x^3 + q^3*x + q^2*x^2 + 2*q*x^3 + q^2*x + 2*q*x^2 + 2*q*x - x^2 + q - x)/(x^2*q*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*(q - 1)),
u[3, [1, -2, -1]] = -(q^6*x^2 + 3*q^5*x^3 + q^4*x^4 + 4*q^5*x^2 + 4*q^4*x^3 + q^3*x^4 - 2*q^5*x + 2*q^3*x^3 - 5*q^4*x - 3*q^3*x^2 - q^2*x^3 - 6*q^3*x - 5*q^2*x^2 - q*x^3 - q^3 - 7*q^2*x - 4*q*x^2 - 2*q^2 - 5*q*x - x^2 - 2*q - x)/(q^2*x^2*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)),
u[3, [1, 0, -1]] = (2*q^7*x^2 + 2*q^5*x^3 + q^4*x^4 + 4*q^5*x^2 + 3*q^4*x^3 + q^3*x^4 - q^5*x + 2*q^3*x^3 - 3*q^4*x - 3*q^3*x^2 - q^2*x^3 - 4*q^3*x - 4*q^2*x^2 - q*x^3 - q^3 - 5*q^2*x - 4*q*x^2 - 4*q*x - x^2 - 2*q - x)/(x^2*q*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*(q - 1)),
u[3, [2, -2, -1]] = -(q^2 + 1)*(q + 1)*(q^2*x^2 + q^2 - q*x - x)/(q*x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[6, [0, -2, -1]] = -(q^7*x^5 + 2*q^8*x^3 + 3*q^7*x^4 + q^7*x^3 + q^5*x^5 - 2*q^6*x^3 + q^5*x^4 - q^3*x^6 - 2*q^6*x^2 + 2*q^4*x^4 + 2*q^5*x^2 + 4*q^4*x^3 + 3*q^3*x^4 + 2*q^2*x^5 + q^5*x + 3*q^4*x^2 + 4*q^3*x^3 + 5*q^2*x^4 + 2*q*x^5 + q^4*x + 2*q^3*x^2 + 7*q^2*x^3 + 4*q*x^4 + 8*q^2*x^2 + 3*q*x^3 - x^4 + 5*q^2*x + q*x^2 - 2*x^3 + q^2 - x^2)/((1 + x)*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x^3*q^2*(q - 1)),
u[6, [0, -1, 0]] = (q^6*x^2 + 3*q^5*x^3 + q^4*x^4 + 4*q^5*x^2 + 4*q^4*x^3 + q^3*x^4 - 2*q^5*x + 2*q^3*x^3 - 5*q^4*x - 3*q^3*x^2 - q^2*x^3 - 6*q^3*x - 5*q^2*x^2 - q*x^3 - q^3 - 7*q^2*x - 4*q*x^2 - 2*q^2 - 5*q*x - x^2 - 2*q - x)/(q*x^2*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*(q + 1)),
u[6, [0, 0, -1]] = (q^6*x^5 + 2*q^7*x^3 + 3*q^6*x^4 - 2*q^5*x^5 + q^6*x^3 - 4*q^5*x^4 - 2*q^4*x^5 + q^3*x^6 - 4*q^5*x^3 - 2*q^4*x^4 - q^3*x^5 - 2*q^5*x^2 - q^4*x^3 + q^3*x^4 - 2*q^2*x^5 + q^4*x^2 + 2*q^3*x^3 - 2*q*x^5 + q^4*x + 2*q^2*x^3 - 2*q*x^4 + q^3*x + q^2*x^2 + x^4 + q^2*x + 2*q*x^2 + x^3 + 3*q*x - x^2 + q - x)/(2*(q - 1)*x^3*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*q*(1 + x)),
u[6, [0, 1, 0]] = (2*q^3*x + q^2*x^2 + 2*q^2*x + q*x^2 + 2*q*x + q + x)/((2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^2),
u[6, [1, -2, -1]] = (q^9*x^3 + q^8*x^4 - q^8*x^3 - 3*q^8*x^2 - q^7*x^3 - q^7*x^2 - 4*q^6*x^3 - 3*q^5*x^4 - q^4*x^5 - 5*q^6*x^2 - 6*q^5*x^3 - 5*q^4*x^4 - q^3*x^5 + q^6*x + 2*q^5*x^2 - 2*q^4*x^3 - 2*q^3*x^4 + 4*q^5*x + 6*q^4*x^2 + 3*q^3*x^3 + q^2*x^4 + 3*q^4*x + 8*q^3*x^2 + 6*q^2*x^3 + q*x^4 + q^4 + 4*q^3*x + 10*q^2*x^2 + 4*q*x^3 + 6*q^2*x + 6*q*x^2 + x^3 + 2*q^2 + 3*q*x + x^2)/(q^2*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^3*(q - 1)),
u[6, [1, -1, 0]] = -q^2*(q^2*x^2 + q^2 - q*x - x)/(x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[6, [1, 0, -1]] = -(q^9*x^3 + q^8*x^4 + q^8*x^3 - 3*q^8*x^2 - q^6*x^4 - q^7*x^2 - 3*q^6*x^3 + q^5*x^4 + q^4*x^5 - 4*q^6*x^2 + 2*q^5*x^3 + 2*q^4*x^4 + q^3*x^5 + q^6*x + q^5*x^2 - 2*q^4*x^3 + 2*q^3*x^4 + 4*q^5*x - 2*q^3*x^3 - q^2*x^4 + 3*q^4*x - 3*q^2*x^3 - q*x^4 + q^4 + 4*q^3*x - q^2*x^2 - 4*q*x^3 + 4*q^2*x - 3*q*x^2 - x^3 + 2*q^2 - q*x - x^2)/(q*(q + 1)*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^3*(q - 1)),
u[6, [1, 1, 0]] = (q^5*x^4 + q^4*x^5 + 3*q^5*x^3 + 2*q^4*x^4 + q^5*x^2 + q^4*x^3 - 2*q^3*x^4 + q^5*x - 3*q^3*x^3 - q^2*x^4 + q^4*x - 2*q^3*x^2 + q^2*x^2 + 2*q*x^3 + 3*q*x^2 + 2*q*x - x^2 + q - x)/((q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x^2*q*(1 + x)),
u[7, [0, 1, 0]] = -(2*q^3*x + q^2*x^2 + 2*q^2*x + q*x^2 + 2*q*x + q + x)*(q*x + 1)/((2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^2),
u[7, [1, -1, 0]] = (q^2 + 1)*(q^2*x^2 + q^2 - q*x - x)/(x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[7, [1, 1, 0]] = -(q^6*x^4 + q^6*x^2 + 2*q^5*x^3 + q^4*x^4 + 2*q^5*x^2 + q^4*x^3 - q^3*x^4 + q^5*x + q^4*x^2 - q^3*x^3 + q^4*x - q^3*x^2 + 2*q^2*x^3 + 3*q^2*x^2 + 2*q*x^3 + q^2*x + 3*q*x^2 + 2*q*x - x^2 + q - x)/((q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x^2*q*(1 + x)),
u[8, [0, -2, -1]] = (q^6*x^5 + 2*q^7*x^3 + 3*q^6*x^4 + q^5*x^5 + q^6*x^3 + q^5*x^4 + q^4*x^5 - q^3*x^6 - q^5*x^3 + 2*q^4*x^4 - q^3*x^5 - q^5*x^2 + 3*q^4*x^3 + q^3*x^4 + 2*q^2*x^5 + 4*q^4*x^2 + 2*q^3*x^3 + 5*q^2*x^4 + 2*q*x^5 + q^4*x + 2*q^3*x^2 + 5*q^2*x^3 + 6*q*x^4 + q^3*x + 3*q^2*x^2 + 8*q*x^3 - x^4 + q^2*x + 8*q*x^2 - 3*x^3 + 5*q*x - 3*x^2 + q - x)/((q - 1)*x^3*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*q*(1 + x)),
u[8, [0, -2, 1]] = -(-q^6*x^5 + 2*q^7*x^3 + q^5*x^5 + q^4*x^6 - q^6*x^3 + q^5*x^4 + q^4*x^5 - q^3*x^6 - q^6*x^2 - q^5*x^3 + q^4*x^4 - 4*q^3*x^5 - q^5*x^2 + 2*q^4*x^3 - 4*q^3*x^4 + 3*q^4*x^2 - 2*q^3*x^3 + 2*q^2*x^4 + 2*q*x^5 + q^4*x + 2*q^2*x^3 + 8*q*x^4 + q^3*x + 11*q*x^3 - x^4 + 9*q*x^2 - 3*x^3 + 5*q*x - 3*x^2 + q - x)/((q - 1)*x^3*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*q*(1 + x)),
u[8, [0, -1, 0]] = (2*q^6*x^3 + 2*q^6*x^2 + q^5*x^3 - q^4*x^4 + 2*q^5*x^2 + q^4*x^3 - q^3*x^4 + 6*q^4*x^2 + 3*q^3*x^3 + 3*q^4*x + 9*q^3*x^2 + 3*q^2*x^3 + 6*q^3*x + 9*q^2*x^2 + q*x^3 + 7*q^2*x + 5*q*x^2 + q^2 + 6*q*x + x^2 + 2*q + 2*x)/(x^2*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*(q + 1)),
u[8, [0, 0, -1]] = (q^6*x^5 + 2*q^7*x^3 + 3*q^6*x^4 + 2*q^5*x^5 + q^6*x^3 + 2*q^5*x^4 - q^3*x^6 - q^3*x^5 + q^4*x^3 + q^3*x^4 + 2*q^2*x^5 + 3*q^4*x^2 + 2*q^3*x^3 + 6*q^2*x^4 + 2*q*x^5 + q^4*x + 2*q^3*x^2 + 6*q^2*x^3 + 6*q*x^4 + q^3*x + 3*q^2*x^2 + 8*q*x^3 - x^4 + q^2*x + 8*q*x^2 - 3*x^3 + 5*q*x - 3*x^2 + q - x)/(2*(1 + x)*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x^3*q^2*(q - 1)),
u[8, [0, 0, 1]] = -(q^3*x + q^2*x^2 + q^3 + q^2*x + q^2 - q*x + 1)/((q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x),
u[8, [1, -2, -1]] = -(q^8*x^3 + q^7*x^4 - q^7*x^3 - 3*q^7*x^2 - 2*q^6*x^3 - 3*q^5*x^4 - q^4*x^5 - q^6*x^2 - 7*q^5*x^3 - 4*q^4*x^4 - q^3*x^5 - 3*q^5*x^2 - 2*q^4*x^3 - 3*q^3*x^4 + q^5*x + 5*q^4*x^2 + q^3*x^3 + q^2*x^4 + 4*q^4*x + 7*q^3*x^2 + 5*q^2*x^3 + q*x^4 + 4*q^3*x + 9*q^2*x^2 + 5*q*x^3 + q^3 + 5*q^2*x + 8*q*x^2 + x^3 + 6*q*x + 2*x^2 + 2*q + x)/(q*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^3*(q - 1)),
u[8, [1, -2, 1]] = (q^8*x^3 - q^7*x^3 + 2*q^6*x^4 + q^5*x^5 - 3*q^7*x^2 + 2*q^6*x^3 + q^5*x^4 - q^6*x^2 - 5*q^5*x^3 - 2*q^4*x^4 - q^3*x^5 - 5*q^5*x^2 - 4*q^4*x^3 - 4*q^3*x^4 + q^5*x + q^4*x^2 - 4*q^3*x^3 + 4*q^4*x + q^3*x^2 + q^2*x^3 + q*x^4 + 3*q^3*x + 4*q^2*x^2 + 4*q*x^3 + q^3 + 3*q^2*x + 7*q*x^2 + x^3 + 6*q*x + 2*x^2 + 2*q + x)/((2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*q*x^3*(q - 1)),
u[8, [1, -1, 0]] = (q^6*x^4 + q^6*x^2 + 2*q^5*x^3 + q^4*x^4 + 2*q^5*x^2 + q^4*x^3 - q^3*x^4 + q^5*x + q^4*x^2 - q^3*x^3 + q^4*x - q^3*x^2 + 2*q^2*x^3 + 3*q^2*x^2 + 2*q*x^3 + q^2*x + 3*q*x^2 + 2*q*x - x^2 + q - x)/((q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x^2*q*(1 + x)),
u[8, [1, -1, 2]] = (q^5*x^3 - q^3*x^4 + q^5*x + q^4*x^2 + 2*q^4*x + q^3*x^2 + 2*q^2*x^3 + q^3*x + 3*q^2*x^2 + 2*q*x^3 + 2*q^2*x + 3*q*x^2 + q^2 + 2*q*x - x^2 + q - x)/(x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*q*(1 + x)),
u[8, [1, 0, -1]] = -(q^8*x^3 + q^7*x^4 - q^7*x^3 - 3*q^7*x^2 - 2*q^6*x^3 - 3*q^5*x^4 - q^4*x^5 - q^6*x^2 - 7*q^5*x^3 - 4*q^4*x^4 - q^3*x^5 - 3*q^5*x^2 - 2*q^4*x^3 - 3*q^3*x^4 + q^5*x + 5*q^4*x^2 + q^3*x^3 + q^2*x^4 + 4*q^4*x + 7*q^3*x^2 + 5*q^2*x^3 + q*x^4 + 4*q^3*x + 9*q^2*x^2 + 5*q*x^3 + q^3 + 5*q^2*x + 8*q*x^2 + x^3 + 6*q*x + 2*x^2 + 2*q + x)/(q^2*(q + 1)*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^3*(q - 1)),
u[8, [1, 0, 1]] = -(q^3*x + q*x + q + x + 1)*q/(x*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)),
u[9, [0, -2, -1]] = q*(q + 1)*(q^2*x^2 + q^2 - q*x - x)/(x*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)),
u[9, [0, -2, 1]] = (2*q^8*x^3 + 2*q^7*x^4 + q^6*x^5 + 2*q^6*x^4 + 2*q^5*x^5 - q^7*x^2 + 2*q^5*x^4 - q^4*x^5 - q^3*x^6 - q^6*x^2 + q^5*x^3 - q^4*x^4 + 3*q^5*x^2 + q^4*x^3 + 3*q^3*x^4 + 2*q^2*x^5 + q^5*x + 2*q^4*x^2 + 4*q^3*x^3 + 6*q^2*x^4 + 2*q*x^5 + q^4*x + 2*q^3*x^2 + 8*q^2*x^3 + 4*q*x^4 + 8*q^2*x^2 + 3*q*x^3 - x^4 + 5*q^2*x + q*x^2 - 2*x^3 + q^2 - x^2)/((1 + x)*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x^3*q^2*(q - 1)),
u[9, [0, -1, 0]] = -(5*q^6*x^3 + q^5*x^4 + 4*q^6*x^2 + 5*q^5*x^3 + q^5*x^2 + 3*q^4*x^3 - q^3*x^4 + 3*q^4*x^2 + 2*q^3*x^3 + 2*q^4*x + 4*q^3*x^2 + 2*q^2*x^3 + 3*q^3*x + 5*q^2*x^2 + q*x^3 + 5*q^2*x + 4*q*x^2 + 6*q*x + x^2 + 2*q + 2*x)/(x^2*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*(q + 1)),
u[9, [0, 0, -1]] = -(q + 1)*(q^6*x^5 + 2*q^7*x^3 + 3*q^6*x^4 + 2*q^5*x^5 + q^6*x^3 + 2*q^5*x^4 - q^3*x^6 - q^3*x^5 + q^4*x^3 + q^3*x^4 + 2*q^2*x^5 + 3*q^4*x^2 + 2*q^3*x^3 + 6*q^2*x^4 + 2*q*x^5 + q^4*x + 2*q^3*x^2 + 6*q^2*x^3 + 6*q*x^4 + q^3*x + 3*q^2*x^2 + 8*q*x^3 - x^4 + q^2*x + 8*q*x^2 - 3*x^3 + 5*q*x - 3*x^2 + q - x)/(2*(1 + x)*(q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x^3*q^2*(q - 1)),
u[9, [0, 0, 1]] = (q^3*x + q^2*x^2 + q^3 + q^2*x + q^2 - q*x + 1)*(q*x + 1)/((q^5*x^2 + q^5*x + 2*q^4*x^2 + 3*q^4*x + 2*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + 2*q*x^2 + q^2 + 2*q*x + q + 1)*x),
u[9, [1, -2, 1]] = -(q^9*x^3 + q^8*x^4 - q^8*x^3 - 3*q^8*x^2 - q^7*x^3 - q^7*x^2 - 4*q^6*x^3 - 3*q^5*x^4 - q^4*x^5 - 5*q^6*x^2 - 6*q^5*x^3 - 5*q^4*x^4 - q^3*x^5 + q^6*x + 2*q^5*x^2 - 2*q^4*x^3 - 2*q^3*x^4 + 4*q^5*x + 6*q^4*x^2 + 3*q^3*x^3 + q^2*x^4 + 3*q^4*x + 8*q^3*x^2 + 6*q^2*x^3 + q*x^4 + q^4 + 4*q^3*x + 10*q^2*x^2 + 4*q*x^3 + 6*q^2*x + 6*q*x^2 + x^3 + 2*q^2 + 3*q*x + x^2)/(q^2*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^3*(q - 1)),
u[9, [1, 0, -1]] = (q^2 + 1)*(q^8*x^3 + q^7*x^4 - q^7*x^3 - 3*q^7*x^2 - 2*q^6*x^3 - 3*q^5*x^4 - q^4*x^5 - q^6*x^2 - 7*q^5*x^3 - 4*q^4*x^4 - q^3*x^5 - 3*q^5*x^2 - 2*q^4*x^3 - 3*q^3*x^4 + q^5*x + 5*q^4*x^2 + q^3*x^3 + q^2*x^4 + 4*q^4*x + 7*q^3*x^2 + 5*q^2*x^3 + q*x^4 + 4*q^3*x + 9*q^2*x^2 + 5*q*x^3 + q^3 + 5*q^2*x + 8*q*x^2 + x^3 + 6*q*x + 2*x^2 + 2*q + x)/(q^2*(q + 1)*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1)*x^3*(q - 1)),
u[9, [1, 0, 1]] = -(q^5*x^2 + q^4*x^3 + 2*q^4*x^2 + q^3*x^3 - q^4*x + q^3*x^2 - 2*q^3*x - q^2*x^2 - 4*q^2*x - q*x^2 - q^2 - 3*q*x - 2*q - x)/(x*(2*q^5*x^2 + 2*q^5*x + 2*q^4*x^2 + 3*q^4*x + 3*q^3*x^2 + 3*q^3*x + 2*q^2*x^2 + q^3 + 3*q^2*x + q^2 + q*x + q + 1))
}:
col:=0:
for fin in Fi do
col:=col+Rel[op(op(fin)[1])[1]](op(op(op(fin)[1])[2]))*op(fin)[2]: od: 
simplify(-col);


